MOJAVE XIX: Brightness Temperatures and Intrinsic Properties of Blazar Jets

We present multi-epoch, parsec-scale core brightness temperature observations of 447 AGN jets from the MOJAVE and 2cm Survey programs at 15 GHz from 1994 to 2019. The brightness temperature of each jet over time is characterized by its median value and variability. We find that the range of median brightness temperatures for AGN jets in our sample is much larger than the variations within individual jets, consistent with Doppler boosting being the primary difference between the brightness temperatures of jets in their median state. We combine the observed median brightness temperatures with apparent jet speed measurements to find the typical intrinsic Gaussian brightness temperature of (4.1 +- 0.6)*10^10 K, suggesting that jet cores are at or below equipartition between particle and magnetic field energy in their median state. We use this value to derive estimates for the Doppler factor for every source in our sample. For the 309 jets with both apparent speed and brightness temperature data, we estimate their Lorentz factors and viewing angles to the line of sight. Within the BL Lac optical class, we find that high-synchrotron-peaked (HSP) BL Lacs have smaller Doppler factors, lower Lorentz factors, and larger angles to the line of sight than intermediate and low-synchrotron-peaked (LSP) BL Lacs. We confirm that AGN jets with larger Doppler factors measured in their parsec-scale radio cores are more likely to be detected in gamma rays, and we find a strong correlation between gamma-ray luminosity and Doppler factor for the detected sources.

==> anc/Electronic_Tables/table1.tex <==
%\documentclass[10pt,preprint]{aastex}

%\begin{document}

%\section{Full Table 1} 

\begin{deluxetable*}{lllcccccr} 
\tablecolumns{9} 
\tabletypesize{\scriptsize} 
%\rotate
\tablewidth{0pt}  
\tablecaption{\label{t:sources} Source Properties}  
\tablehead{
\colhead{Source} & \colhead{Alias} &  \colhead {$z$} & \colhead{Class} & \colhead{MOJ 1.5} &
\colhead{Spectrum} & \colhead{$\nu_\mathrm{peak,obs}$} & 
\colhead{$L_{\gamma}$} & \colhead {References} \\
\colhead{} &   \colhead {} &  \colhead {} & \colhead{} & \colhead{} &
\colhead{} & \colhead{(log$_{10}$ Hz)} & \colhead{(log$_{10}$ ergs/s)} & \colhead {} \\
\colhead{(1)} & \colhead{(2)} & \colhead{(3)} & \colhead{(4)} &  \colhead{(5)} &
\colhead{(6)} & \colhead{(7)} & \colhead{(8)} & \colhead{(9)} 
}
\startdata 
0003$+$380 & \objectname{S4 0003+38} & $0.229$ & Q & N & LSP & $13.14$ & $45.12$ & \cite{1994AAS..103..349S},1 \\ 
0003$-$066 & \objectname{NRAO 005} & $0.3467$ & B & Y & LSP & $12.92$ & $44.81$ & \cite{2005PASA...22..277J},2 \\ 
0006$+$061 & \objectname{TXS 0006+061} & \ldots & B & N & LSP & $13.44$ & \ldots & \cite{2012AA...538A..26R},1 \\ 
0007$+$106 & \objectname{III Zw 2} & $0.0893$ & G & Y & LSP & $13.30$ & \ldots & \cite{1970ApJ...160..405S},3 \\ 
0010$+$405 & \objectname{4C +40.01} & $0.256$ & Q & N & LSP & $12.79$ & $44.59$ & \cite{1992ApJS...81....1T},2 \\ 
0011$+$189 & \objectname{RGB J0013+191} & $0.477$ & B & N & LSP & $13.67$ & $45.41$ & \cite{2013ApJ...764..135S},2 \\ 
0012$+$610 & \objectname{4C +60.01} & \ldots & U & N & LSP & $13.11$ & \ldots & \ldots,1 \\ 
0014$+$813 & \objectname{S5 0014+813} & $3.382$ & Q & N & LSP & $12.50$ & \ldots & \cite{1987AZh....64..262V},3 \\ 
0015$-$054 & \objectname{PMN J0017-0512} & $0.226$ & Q & N & LSP & $13.60$ & $45.27$ & \cite{2012ApJ...748...49S},1 \\ 
0016$+$731 & \objectname{S5 0016+73} & $1.781$ & Q & Y & LSP & $12.32$ & $47.91$ & \cite{1986AJ.....91..494L},2 \\ 
0019$+$058 & \objectname{PKS 0019+058} & \ldots & B & N & LSP & $13.11$ & \ldots & \cite{2017ApJS..233....3T},1 \\ 
0027$+$056 & \objectname{PKS 0027+056} & $1.317$ & Q & N & LSP & $12.41$ & \ldots & \cite{1999AJ....117...40S},3 \\ 
0035$+$413 & \objectname{B3 0035+413} & $1.353$ & Q & N & LSP & $12.32$ & \ldots & \cite{1993AAS..101..521S},3 \\ 
0041$+$341 & \objectname{GB6 J0043+3426} & $0.966$ & Q & N & ISP & $13.81$ & $47.08$ & \cite{2012ApJ...748...49S},1 \\ 
0044$+$566 & \objectname{GB6 J0047+5657} & $0.747$ & B & N & LSP & $13.11$ & $46.34$ & \cite{2005ApJ...626...95S},3 \\ 
0048$-$071 & \objectname{OB -082} & $1.975$ & Q & N & LSP & $12.83$ & $47.57$ & \cite{1983MNRAS.205..793W},1 \\ 
0048$-$097 & \objectname{PKS 0048-09} & $0.635$ & B & Y & ISP & $14.12$ & $46.80$ & \cite{2012AA...543A.116L},2 \\ 
0055$+$300 & \objectname{NGC 315} & $0.0165$ & G & N & LSP & $13.95$ & $42.33$ & \cite{1999ApJS..121..287H},4 \\ 
0059$+$581 & \objectname{TXS 0059+581} & $0.644$ & Q & Y & LSP & $12.65$ & $46.95$ & \cite{2005ApJ...626...95S},3 \\ 
0106$+$013 & \objectname{4C +01.02} & $2.10996$ & Q & Y & LSP & $12.51$ & $48.81$ & \cite{LAMOSTDR6V2},2 \\ 
0106$+$612 & \objectname{TXS 0106+612} & $0.783$ & Q & N & LSP & $13.29$ & $47.11$ & \cite{2010ApJ...718L.166V},1 \\ 
0106$+$678 & \objectname{4C +67.04} & $0.29$ & B & N & ISP & $14.86$ & $45.80$ & \cite{2010ApJ...712...14M},1 \\ 
0109$+$224 & \objectname{S2 0109+22} & $0.265$ & B & Y & LSP & $13.36$ & $46.22$ & \cite{2012ApJ...748...49S},3 \\ 
0109$+$351 & \objectname{B2 0109+35} & $0.45$ & Q & Y & LSP & $12.84$ & \ldots & \cite{1996MNRAS.282.1274H},3 \\ 
0110$+$318 & \objectname{4C +31.03} & $0.603$ & Q & N & LSP & $12.86$ & $46.74$ & \cite{1976ApJS...31..143W},2 \\ 
0111$+$021 & \objectname{UGC 00773} & $0.047$ & B & N & LSP & $12.70$ & $43.25$ & \cite{1976ApJS...31..143W},3 \\ 
0112$-$017 & \objectname{UM 310} & $1.365$ & Q & N & LSP & $12.40$ & $47.02$ & \cite{1978ApJS...36..317W},2 \\ 
0113$-$118 & \objectname{PKS 0113-118} & $0.671$ & Q & Y & LSP & $12.88$ & $46.40$ & \cite{2012ApJ...748...49S},1 \\ 
0116$-$219 & \objectname{OC -228} & $1.165$ & Q & N & LSP & $12.85$ & $47.45$ & \cite{1983MNRAS.205..793W},1 \\ 
0118$-$272 & \objectname{OC -230.4} & \ldots & B & N & ISP & $14.32$ & \ldots & \cite{2013ApJ...764..135S},1 \\ 
0119$+$041 & \objectname{PKS 0119+041} & $0.637$ & Q & N & LSP & $12.41$ & \ldots & \cite{1977ApJ...217..358S},3 \\ 
0119$+$115 & \objectname{PKS 0119+11} & $0.571$ & Q & Y & LSP & $12.68$ & \ldots & \cite{2017AA...597A..79P},3 \\ 
0122$-$003 & \objectname{UM 321} & $1.076$ & Q & Y & LSP & $12.74$ & \ldots & \cite{2010AJ....139.2360S},3 \\ 
0128$+$554 & \objectname{TXS 0128+554} & $0.036489$ & G & N & \ldots & \ldots & $43.27$ & \cite{2012ApJS..199...26H},\ldots \\ 
0130$-$171 & \objectname{OC -150} & $1.02$ & Q & Y & LSP & $13.04$ & $47.23$ & \cite{1983MNRAS.205..793W},2 \\ 
0133$+$476 & \objectname{DA 55} & $0.859$ & Q & Y & LSP & $12.34$ & $47.20$ & \cite{1986AJ.....91..494L},3 \\ 
0134$+$579 & \objectname{TXS 0134+579} & $0.2745$ & B & N & HSP & $16.58$ & $45.59$ & \cite{2020MNRAS.497...94P},1 \\ 
0136$+$176 & \objectname{PKS 0136+176} & $2.72$ & Q & N & LSP & $13.10$ & \ldots & \cite{2017AA...597A..79P},3 \\ 
0138$-$097 & \objectname{PKS 0139-09} & $0.733$ & B & N & LSP & $12.80$ & $46.80$ & \cite{2001AJ....122..565R},1 \\ 
0141$+$268 & \objectname{TXS 0141+268} & \ldots & B & N & LSP & $13.40$ & \ldots & \cite{2009ApJ...704..477S},1 \\ 
0142$-$278 & \objectname{OC -270} & $1.148$ & Q & N & LSP & $12.50$ & $47.06$ & \cite{1999ApJS..122...29B},1 \\ 
0149$+$218 & \objectname{PKS 0149+21} & $1.32$ & Q & Y & LSP & $13.00$ & $47.11$ & \cite{2008ApJS..175...97H},1 \\ 
0149$+$710 & \objectname{TXS 0149+710} & $0.022$ & B & N & HSP & $15.69$ & $42.56$ & \cite{1996MNRAS.281..425M},1 \\ 
0151$+$081 & \objectname{GB6 J0154+0823} & $0.681$ & B & N & HSP & $15.09$ & $46.47$ & \cite{2013ApJ...764..135S},1 \\ 
0153$+$744 & \objectname{S5 0153+744} & $2.338$ & Q & N & LSP & $13.25$ & \ldots & \cite{1996AAS..115...11S},5 \\ 
0159$+$723 & \objectname{S5 0159+723} & \ldots & B & N & ISP & $14.18$ & \ldots & \cite{2013ApJ...764..135S},1 \\ 
0200$+$304 & \objectname{IVS B0200+30A} & $0.761$ & B & N & LSP & $13.08$ & $46.81$ & \cite{2013ApJ...764..135S},1 \\ 
0202$+$149 & \objectname{4C +15.05} & $0.405$ & Q & Y & LSP & $12.48$ & $45.81$ & \cite{1998AJ....115.1253P},2 \\ 
0202$+$319 & \objectname{B2 0202+31} & $1.466$ & Q & Y & LSP & $12.35$ & $47.50$ & \cite{1970ApJ...160L..33B},2 \\ 
0202$-$172 & \objectname{PKS 0202-17} & $1.739$ & Q & Y & LSP & $12.44$ & $47.76$ & \cite{2009MNRAS.399..683J},2 \\ 
0203$-$120 & \objectname{PMN J0206-1150} & $1.663$ & Q & N & LSP & $12.76$ & $47.59$ & \cite{2008ApJS..175...97H},1 \\ 
0208$+$106 & \objectname{IVS B0208+106} & $0.2$ & B & Y & ISP & $14.12$ & $45.77$ & \cite{2010ApJ...712...14M},1 \\ 
0210$+$515 & \objectname{TXS 0210+515} & $0.049$ & B & N & HSP & $15.02$ & $43.46$ & \cite{1999ApJ...525..127L},1 \\ 
0212$+$735 & \objectname{S5 0212+73} & $2.367$ & Q & Y & LSP & $12.14$ & $48.28$ & \cite{1986AJ.....91..494L},2 \\ 
0214$+$083 & \objectname{PMN J0217+0837} & $0.085$ & B & N & LSP & $13.76$ & $44.54$ & \cite{2013ApJ...764..135S},1 \\ 
0215$+$015 & \objectname{OD 026} & $1.715$ & Q & Y & LSP & $13.11$ & $47.87$ & \cite{1988AA...192....1B},3 \\ 
0219$+$428 & \objectname{3C 66A} & $0.34$ & B & N & HSP & $14.93$ & $46.75$ & \cite{2018MNRAS.474.3162T},1 \\ 
0224$+$671 & \objectname{4C +67.05} & $0.523$ & Q & Y & LSP & $12.81$ & $45.97$ & \cite{2005ApJ...626...95S},3 \\ 
0229$+$131 & \objectname{4C +13.14} & $2.059$ & Q & Y & LSP & $12.34$ & $47.87$ & \cite{1994ApJ...436..678O},2 \\ 
0234$+$285 & \objectname{4C +28.07} & $1.206$ & Q & Y & LSP & $12.76$ & $48.09$ & \cite{2012ApJ...748...49S},2 \\ 
0235$+$164 & \objectname{PKS 0235+164} & $0.94$ & Q & Y & LSP & $13.03$ & $47.70$ & \cite{1987ApJ...318..577C},2 \\ 
0238$+$711 & \objectname{S5 0238+711} & \ldots & B & N & ISP & $14.35$ & \ldots & \cite{2013ApJ...764..135S},1 \\ 
0239$+$843 & \objectname{WN B0239.6+8423} & \ldots & U & N & LSP & $13.74$ & \ldots & \ldots,1 \\ 
0241$+$622 & \objectname{TXS 0241+622} & $0.045$ & Q & Y & LSP & $13.44$ & \ldots & \cite{2003ApJS..145..199M},3 \\ 
0248$+$430 & \objectname{B3 0248+430} & $1.31$ & Q & N & LSP & $13.45$ & \ldots & \cite{1993AAS...97..483S},7 \\ 
0250$+$320 & \objectname{IVS B0250+320} & $0.859$ & Q & N & LSP & $12.80$ & $46.18$ & \cite{2015AJ....149..160R},1 \\ 
0250$-$225 & \objectname{OD -283} & $1.419$ & Q & N & LSP & $12.87$ & $47.90$ & \cite{2012ApJ...748...49S},1 \\ 
0256$+$075 & \objectname{OD 94.7} & $0.893$ & Q & N & LSP & $13.37$ & $46.95$ & \cite{1989AAS...80..103S},1 \\ 
0300$+$470 & \objectname{4C +47.08} & \ldots & B & Y & LSP & $13.41$ & \ldots & \cite{2013ApJ...764..135S},3 \\ 
0301$-$243 & \objectname{PKS 0301-243} & $0.2657$ & B & N & HSP & $15.31$ & $46.06$ & \cite{2014AA...565A..12P},1 \\ 
0303$+$490 & \objectname{GB6 J0307+4915} & \ldots & B & N & LSP & $13.10$ & \ldots & \cite{2016AJ....151...95A},3 \\ 
0305$+$039 & \objectname{3C 78} & $0.029$ & G & N & ISP & $14.76$ & $43.22$ & \cite{1998AA...333...48P},8 \\ 
0306$+$102 & \objectname{TXS 0306+102} & $0.862$ & Q & Y & LSP & $12.87$ & $46.86$ & \cite{2005AJ....129..559S},1 \\ 
0309$+$411 & \objectname{NRAO 128} & $0.136$ & G & N & LSP & $13.14$ & $44.34$ & \cite{1996MNRAS.281..425M},2 \\ 
0313$+$411 & \objectname{IC 310} & $0.019$ & B & N & HSP & $15.18$ & $42.40$ & \cite{2013ApJ...764..135S},9 \\ 
0316$+$413 & \objectname{3C 84} & $0.0176$ & G & Y & LSP & $12.87$ & $44.36$ & \cite{1992ApJS...83...29S},3 \\ 
0321$+$340 & \objectname{1H 0323+342} & $0.061$ & N & N & LSP & $13.10$ & $44.24$ & \cite{1996MNRAS.281..425M},10 \\ 
0329$+$654 & \objectname{TXS 0329+654} & \ldots & B & N & HSP & $15.20$ & \ldots & \cite{2013ApJ...764..135S},1 \\ 
0333$+$321 & \objectname{NRAO 140} & $1.259$ & Q & Y & LSP & $13.16$ & $47.37$ & \cite{1991ApJ...382..433S},2 \\ 
0336$-$019 & \objectname{CTA 26} & $0.852$ & Q & Y & LSP & $12.67$ & $47.45$ & \cite{1978ApJS...36..317W},2 \\ 
0346$+$800 & \objectname{S5 0346+80} & \ldots & B & N & LSP & $12.60$ & \ldots & \cite{2011ApJ...743..171A},1 \\ 
0347$-$211 & \objectname{OE -280} & $2.944$ & Q & N & LSP & $12.24$ & $48.31$ & \cite{2001AA...379..393E},1 \\ 
0355$+$508 & \objectname{NRAO 150} & $1.52$ & Q & Y & LSP & $12.40$ & $47.96$ & \cite{2007AA...476L..17A},3 \\ 
0400$+$258 & \objectname{CTD 026} & $2.109$ & Q & Y & LSP & $12.32$ & $47.33$ & \cite{1977ApJ...217..358S},2 \\ 
0403$-$132 & \objectname{PMN J0405-1308} & $0.571$ & Q & Y & LSP & $13.94$ & $46.17$ & \cite{1996ApJS..104...37M},2 \\ 
0415$+$379 & \objectname{3C 111} & $0.0491$ & G & Y & LSP & $13.27$ & $43.92$ & \cite{2004ApJS..150..181E},3 \\ 
0420$+$417 & \objectname{4C +41.11} & $0.3977$ & B & Y & LSP & $13.18$ & $46.16$ & \cite{2020MNRAS.497...94P},1 \\ 
0420$-$014 & \objectname{PKS 0420-01} & $0.9161$ & Q & Y & LSP & $12.77$ & $47.27$ & \cite{2009MNRAS.399..683J},2 \\ 
0422$+$004 & \objectname{PKS 0422+00} & $0.268$ & B & Y & ISP & $14.03$ & $45.65$ & \cite{2013ApJ...764..135S},3 \\ 
0429$+$415 & \objectname{3C 119} & $1.022$ & Q & N & ISP & $14.03$ & \ldots & \cite{1994ApJS...90....1E},3 \\ 
0430$+$052 & \objectname{3C 120} & $0.033$ & G & Y & LSP & $13.60$ & $43.56$ & \cite{1988PASP..100.1423M},2 \\ 
0430$+$289 & \objectname{CGRABS J0433+2905} & \ldots & B & N & LSP & $13.11$ & \ldots & \cite{2013ApJ...764..135S},1 \\ 
0440$-$003 & \objectname{NRAO 190} & $0.845$ & Q & Y & LSP & $13.02$ & $47.28$ & \cite{2012ApJ...748...49S},3 \\ 
0446$+$112 & \objectname{PKS 0446+11} & $2.153$ & Q & Y & LSP & $12.72$ & $48.30$ & \cite{2012ApJ...748...49S},2 \\ 
0451$-$282 & \objectname{OF -285} & $2.559$ & Q & Y & LSP & $12.50$ & $48.42$ & \cite{1983MNRAS.205..793W},2 \\ 
0454$+$844 & \objectname{S5 0454+84} & \ldots & B & N & LSP & $13.58$ & \ldots & \cite{2001AJ....122..565R},11 \\ 
0454$-$234 & \objectname{PKS 0454-234} & $1.003$ & Q & Y & LSP & $12.86$ & $48.04$ & \cite{1989AAS...80..103S},2 \\ 
0458$-$020 & \objectname{S3 0458-02} & $2.286$ & Q & Y & LSP & $13.03$ & $48.52$ & \cite{1974ApJ...190..509S},3 \\ 
0502$+$049 & \objectname{PKS 0502+049} & $0.954$ & Q & N & LSP & $13.18$ & $47.61$ & \cite{1997MNRAS.284...85D},1 \\ 
0506$+$056 & \objectname{TXS 0506+056} & $0.3365$ & B & N & ISP & $14.22$ & $46.46$ & \cite{2018ApJ...854L..32P},1 \\ 
0507$+$179 & \objectname{PKS 0507+17} & $0.416$ & Q & Y & LSP & $12.97$ & $46.41$ & \cite{1998AJ....115.1253P},1 \\ 
0509$+$406 & \objectname{B3 0509+406} & \ldots & U & Y & LSP & $13.63$ & \ldots & \ldots,1 \\ 
0518$+$211 & \objectname{RGB J0521+212} & \ldots & B & N & ISP & $14.34$ & \ldots & \cite{2017ApJ...837..144P},1 \\ 
0519$+$011 & \objectname{PKS 0519+01} & $2.941$ & Q & N & LSP & $13.04$ & \ldots & \cite{2011ApJ...743..171A},3 \\ 
0528$+$134 & \objectname{PKS 0528+134} & $2.07$ & Q & Y & LSP & $12.80$ & $48.12$ & \cite{1993ApJ...409..134H},3 \\ 
0529$+$075 & \objectname{OG 050} & $1.254$ & Q & Y & LSP & $12.52$ & $47.85$ & \cite{2005ApJ...626...95S},2 \\ 
0529$+$483 & \objectname{TXS 0529+483} & $1.16$ & Q & Y & LSP & $13.11$ & $47.55$ & \cite{2012ApJ...748...49S},3 \\ 
0536$+$145 & \objectname{TXS 0536+145} & $2.69$ & Q & N & LSP & $12.45$ & $48.15$ & \cite{2005ApJ...626...95S},1 \\ 
0539$-$057 & \objectname{PKS 0539-057} & $0.838$ & Q & Y & LSP & $12.44$ & $46.52$ & \cite{2012ApJ...748...49S},3 \\ 
0552$+$398 & \objectname{DA 193} & $2.363$ & Q & Y & LSP & $12.12$ & $48.29$ & \cite{1999ApJ...514...40M},7 \\ 
0603$+$476 & \objectname{TXS 0603+476} & \ldots & B & N & ISP & $14.05$ & \ldots & \cite{2013ApJ...764..135S},1 \\ 
0605$-$085 & \objectname{OH -010} & $0.87$ & Q & Y & LSP & $12.13$ & $47.06$ & \cite{2012ApJ...748...49S},2 \\ 
0605$-$153 & \objectname{PMN J0608-1520} & $1.094$ & Q & N & LSP & $13.10$ & $47.14$ & \cite{2012ApJ...748...49S},2 \\ 
0607$-$157 & \objectname{PKS 0607-15} & $0.3226$ & Q & Y & LSP & $12.20$ & \ldots & \cite{2009MNRAS.399..683J},3 \\ 
0609$+$413 & \objectname{B3 0609+413} & \ldots & B & N & ISP & $14.49$ & \ldots & \cite{2013ApJ...764..135S},1 \\ 
0613$+$570 & \objectname{IVS B0613+570} & \ldots & B & N & LSP & $13.45$ & \ldots & \cite{2013ApJ...764..135S},1 \\ 
0615$-$172 & \objectname{IVS B0615-172} & $0.098$ & B & N & ISP & $14.20$ & $44.26$ & \cite{2013ApJ...764..135S},1 \\ 
0619$+$334 & \objectname{B2 0619+33} & $1.062$ & Q & N & LSP & $12.48$ & $47.39$ & \cite{2013AJ....146..127S},3 \\ 
0621$+$446 & \objectname{GB6 J0625+4440} & \ldots & B & N & ISP & $14.55$ & \ldots & \cite{2013ApJ...764..135S},1 \\ 
0627$-$199 & \objectname{PKS 0627-199} & \ldots & B & Y & LSP & $12.79$ & \ldots & \cite{2013ApJ...764..135S},1 \\ 
0636$+$680 & \objectname{S4 0636+68} & $3.177$ & Q & N & ISP & $13.40$ & \ldots & \cite{1992ApJS...79....1T},3 \\ 
0642$+$449 & \objectname{OH 471} & $3.396$ & Q & Y & LSP & $11.81$ & \ldots & \cite{1994ApJ...436..678O},3 \\ 
0648$-$165 & \objectname{PKS B0648-165} & \ldots & U & Y & LSP & $11.90$ & \ldots & \ldots,3 \\ 
0650$+$453 & \objectname{B3 0650+453} & $0.928$ & Q & N & LSP & $12.79$ & $46.89$ & \cite{2012ApJ...748...49S},1 \\ 
0650$+$507 & \objectname{GB6 J0654+5042} & $1.253$ & Q & N & LSP & $12.55$ & $47.16$ & \cite{2012ApJ...748...49S},3 \\ 
0700$-$197 & \objectname{TXS 0700-197} & \ldots & B & Y & ISP & $14.05$ & \ldots & \cite{2013ApJ...764..135S},1 \\ 
0707$+$476 & \objectname{S4 0707+47} & $1.292$ & Q & N & LSP & $12.48$ & $46.95$ & \cite{1994AAS..103..349S},3 \\ 
0708$+$506 & \objectname{GB6 J0712+5033} & $0.502$ & B & N & LSP & $13.22$ & $46.12$ & \cite{2013ApJ...764..135S},1 \\ 
0710$+$196 & \objectname{IVS B0710+196} & $0.54$ & Q & N & LSP & $13.10$ & $46.34$ & \cite{2012ApJ...748...49S},1 \\ 
0716$+$332 & \objectname{B2 0716+33} & $0.779$ & Q & N & LSP & $13.04$ & $47.03$ & \cite{2000ApJS..126..133W},2 \\ 
0716$+$714 & \objectname{TXS 0716+714} & $0.127$ & B & Y & ISP & $14.44$ & $45.95$ & \cite{2014ApJ...784..151S},3 \\ 
0722$+$145 & \objectname{4C +14.23} & $1.038$ & Q & N & LSP & $12.96$ & $47.49$ & \cite{2012ApJ...748...49S},2 \\ 
0723$-$008 & \objectname{PKS 0723-008} & $0.127$ & B & Y & LSP & $13.44$ & $44.65$ & \cite{1976ApJS...31..143W},3 \\ 
0727$-$115 & \objectname{PKS 0727-11} & $1.591$ & Q & Y & LSP & $12.59$ & $48.46$ & \cite{2002AJ....124..662Z},3 \\ 
0730$+$504 & \objectname{TXS 0730+504} & $0.72$ & Q & N & LSP & $12.69$ & $46.24$ & \cite{1997MNRAS.290..380H},3 \\ 
0735$+$178 & \objectname{OI 158} & \ldots & B & Y & LSP & $13.44$ & \ldots & \cite{2012AA...547A...1N},2 \\ 
0736$+$017 & \objectname{OI 061} & $0.1894$ & Q & Y & LSP & $13.18$ & $45.80$ & \cite{2009ApJS..184..398H},2 \\ 
0738$+$313 & \objectname{OI 363} & $0.631$ & Q & Y & LSP & $12.92$ & \ldots & \cite{2010AJ....139.2360S},4 \\ 
0738$+$548 & \objectname{RGB J0742+547} & $0.723$ & Q & N & LSP & $12.48$ & $46.83$ & \cite{1999ApJ...516..141P},3 \\ 
0742$+$103 & \objectname{PKS B0742+103} & $2.624$ & Q & Y & LSP & $12.13$ & \ldots & \cite{2003MNRAS.346.1021B},6 \\ 
0743$-$006 & \objectname{OI -072} & $0.996$ & Q & Y & LSP & $13.21$ & $46.37$ & \cite{1989AAS...80..103S},5 \\ 
0745$+$241 & \objectname{S3 0745+24} & $0.409$ & Q & Y & LSP & $12.95$ & $45.75$ & \cite{2010AJ....139.2360S},2 \\ 
0748$+$126 & \objectname{OI 280} & $0.889$ & Q & Y & LSP & $12.59$ & $46.70$ & \cite{1979ApJ...232..400P},3 \\ 
0749$+$540 & \objectname{4C +54.15} & \ldots & B & N & LSP & $13.28$ & \ldots & \cite{1993AAS..101..521S},1 \\ 
0752$-$116 & \objectname{TXS 0752-116} & \ldots & B & N & LSP & $13.36$ & \ldots & \cite{2013ApJ...764..135S},1 \\ 
0754$+$100 & \objectname{PKS 0754+100} & $0.266$ & B & Y & LSP & $13.40$ & $45.60$ & \cite{2003AA...412..651C},3 \\ 
0804$+$499 & \objectname{OJ 508} & $1.436$ & Q & Y & LSP & $11.99$ & $47.15$ & \cite{2010AJ....139.2360S},2 \\ 
0804$-$055 & \objectname{PKS 0804-05} & \ldots & B & N & ISP & $14.60$ & \ldots & \cite{2013ApJ...764..135S},1 \\ 
0805$-$077 & \objectname{PKS 0805-07} & $1.837$ & Q & Y & LSP & $12.88$ & $48.26$ & \cite{1988ApJ...327..561W},2 \\ 
0806$+$524 & \objectname{1ES 0806+524} & $0.137$ & B & N & HSP & $15.80$ & $45.31$ & \cite{2013ApJ...764..135S},1 \\ 
0808$+$019 & \objectname{OJ 014} & $1.148$ & B & Y & LSP & $12.99$ & $47.44$ & \cite{2005AJ....129..559S},3 \\ 
0810$+$646 & \objectname{87GB 081008.0+644032} & $0.239$ & B & N & LSP & $13.43$ & $45.54$ & \cite{2013ApJ...764..135S},1 \\ 
0814$+$425 & \objectname{OJ 425} & \ldots & B & Y & LSP & $13.00$ & \ldots & \cite{2013ApJ...764..135S},2 \\ 
0815$-$094 & \objectname{TXS 0815-094} & \ldots & B & N & ISP & $14.05$ & \ldots & \cite{2013ApJ...764..135S},1 \\ 
0821$+$394 & \objectname{4C +39.23} & $1.216$ & Q & Y & LSP & $12.44$ & $47.01$ & \cite{2017AA...597A..79P},2 \\ 
0821$+$621 & \objectname{4C +62.12} & $0.542$ & Q & N & \ldots & \ldots & \ldots & \cite{1984MNRAS.211..105W},\ldots \\ 
0823$+$033 & \objectname{PKS 0823+033} & $0.505$ & B & Y & LSP & $13.04$ & $45.93$ & \cite{2013ApJ...764..135S},2 \\ 
0823$-$223 & \objectname{PKS 0823-223} & \ldots & B & Y & ISP & $14.16$ & \ldots & \cite{2009AJ....137..337S},1 \\ 
0827$+$243 & \objectname{OJ 248} & $0.94$ & Q & Y & LSP & $12.53$ & $47.08$ & \cite{2017AA...597A..79P},2 \\ 
0829$+$046 & \objectname{OJ 049} & $0.174$ & B & Y & LSP & $13.70$ & $45.44$ & \cite{2010AJ....139.2360S},2 \\ 
0834$-$201 & \objectname{PKS 0834-20} & $2.752$ & Q & Y & LSP & $12.05$ & $48.10$ & \cite{1983AA...117...60F},2 \\ 
0836$+$182 & \objectname{TXS 0836+182} & \ldots & B & N & ISP & $14.22$ & \ldots & \ldots,1 \\ 
0836$+$710 & \objectname{4C +71.07} & $2.218$ & Q & Y & LSP & $12.44$ & $48.68$ & \cite{1993AAS..100..395S},2 \\ 
0837$+$012 & \objectname{PKS 0837+012} & $1.123$ & Q & N & LSP & $12.46$ & $46.87$ & \cite{1995AJ....109...14O},1 \\ 
0838$+$133 & \objectname{3C 207} & $0.68$ & Q & Y & LSP & $12.62$ & $45.87$ & \cite{2010AJ....139.2360S},1 \\ 
0845$-$068 & \objectname{PMN J0847-0703} & \ldots & B & N & LSP & $13.53$ & \ldots & \cite{2013ApJ...764..135S},1 \\ 
0846$+$513 & \objectname{IVS B0846+513} & $0.584$ & N & N & LSP & $13.36$ & $46.45$ & \cite{2017AA...597A..79P},1 \\ 
0847$-$120 & \objectname{PMN J0850-1213} & $0.566$ & Q & Y & LSP & $13.11$ & $46.50$ & \cite{1997IAUC.6639....2H},2 \\ 
0850$+$581 & \objectname{4C +58.17} & $1.318$ & Q & N & LSP & $12.17$ & \ldots & \cite{2010AJ....139.2360S},3 \\ 
0851$+$202 & \objectname{OJ 287} & $0.306$ & B & Y & LSP & $13.65$ & $46.26$ & \cite{1989AAS...80..103S},3 \\ 
0854$-$108 & \objectname{PMN J0856-1105} & \ldots & B & N & LSP & $13.64$ & \ldots & \cite{2013ApJ...764..135S},1 \\ 
0859$+$210 & \objectname{NVSS J090226+205045} & $1.522$ & B & N & ISP & $14.10$ & $47.41$ & \cite{2018AA...613A..51P},1 \\ 
0859$+$470 & \objectname{4C +47.29} & $1.465$ & Q & N & LSP & $12.38$ & $47.12$ & \cite{2017AA...597A..79P},1 \\ 
0859$-$140 & \objectname{PKS B0859-140} & $1.339$ & Q & Y & LSP & $13.19$ & \ldots & \cite{1997MNRAS.284...85D},5 \\ 
0903$-$088 & \objectname{PMN J0906-0905} & \ldots & B & N & LSP & $13.60$ & \ldots & \cite{2013ApJ...764..135S},1 \\ 
0906$+$015 & \objectname{4C +01.24} & $1.024$ & Q & Y & LSP & $12.56$ & $47.33$ & \cite{2017AA...597A..79P},2 \\ 
0910$-$208 & \objectname{MRC 0910-208} & $0.198$ & Q & N & ISP & $14.40$ & $45.10$ & \cite{2009MNRAS.399..683J},3 \\ 
0912$+$297 & \objectname{B2 0912+29} & \ldots & B & N & HSP & $15.59$ & \ldots & \cite{2017ApJ...837..144P},1 \\ 
0916$+$864 & \objectname{S5 0916+86} & \ldots & B & N & LSP & $13.17$ & \ldots & \cite{2013ApJ...764..135S},1 \\ 
0917$+$449 & \objectname{TXS 0917+449} & $2.188$ & Q & Y & LSP & $12.46$ & $48.41$ & \cite{2017AA...597A..79P},2 \\ 
0917$+$624 & \objectname{OK 630} & $1.447$ & Q & Y & LSP & $12.48$ & $47.70$ & \cite{2017AA...597A..79P},2 \\ 
0922$+$316 & \objectname{B2 0922+31B} & $0.236512$ & B & N & LSP & $13.27$ & $44.72$ & \cite{2018ApJS..235...42A},1 \\ 
0923$+$392 & \objectname{4C +39.25} & $0.697$ & Q & Y & LSP & $12.42$ & \ldots & \cite{2010AJ....139.2360S},3 \\ 
0925$+$504 & \objectname{GB6 J0929+5013} & $0.370387$ & B & N & ISP & $14.14$ & $45.79$ & \cite{2000AJ....120.1579Y},1 \\ 
0938$-$076 & \objectname{PMN J0941-0754} & $1.72417$ & Q & N & LSP & $12.83$ & \ldots & \cite{2009MNRAS.399..683J},3 \\ 
0938$-$133 & \objectname{TXS 0938-133} & $0.551$ & Q & N & LSP & $13.28$ & $46.04$ & \cite{2008ApJS..175...97H},1 \\ 
0939$-$077 & \objectname{PMN J0942-0800} & \ldots & B & N & LSP & $13.46$ & \ldots & \cite{2013ApJ...764..135S},1 \\ 
0945$+$408 & \objectname{4C +40.24} & $1.25$ & Q & Y & LSP & $12.34$ & $46.68$ & \cite{2017AA...597A..79P},2 \\ 
0946$+$006 & \objectname{PMN J0948+0022} & $0.5838$ & N & N & LSP & $12.82$ & $46.91$ & \cite{2017AA...597A..79P},1 \\ 
0953$+$254 & \objectname{OK 290} & $0.708$ & Q & Y & LSP & $12.75$ & $46.50$ & \cite{2017AA...597A..79P},1 \\ 
0954$+$658 & \objectname{S4 0954+65} & $0.3694$ & B & Y & LSP & $13.36$ & $46.26$ & \cite{2020arXiv201014532B},3 \\ 
0955$+$476 & \objectname{OK 492} & $1.884$ & Q & Y & LSP & $12.14$ & $47.56$ & \cite{2017AA...597A..79P},2 \\ 
1011$+$496 & \objectname{1ES 1011+496} & $0.212$ & B & N & HSP & $16.40$ & $46.05$ & \cite{2007ApJ...667L..21A},12 \\ 
1012$+$232 & \objectname{4C +23.24} & $0.566$ & Q & N & LSP & $13.05$ & $45.97$ & \cite{2010AJ....139.2360S},9 \\ 
1013$+$054 & \objectname{TXS 1013+054} & $1.70164$ & Q & N & LSP & $12.79$ & $47.54$ & \cite{2018ApJS..235...42A},1 \\ 
1015$+$359 & \objectname{B2 1015+35B} & $1.229$ & Q & N & LSP & $12.38$ & $46.95$ & \cite{2017AA...597A..79P},1 \\ 
1027$+$749 & \objectname{S5 1027+74} & $0.122$ & Q & N & LSP & $14.21$ & $44.36$ & \cite{2016MNRAS.462.3180C},2 \\ 
1030$+$415 & \objectname{IVS B1030+415} & $1.118$ & Q & Y & LSP & $12.70$ & $47.10$ & \cite{2017AA...597A..79P},2 \\ 
1030$+$611 & \objectname{S4 1030+61} & $1.408$ & Q & Y & LSP & $13.07$ & $47.80$ & \cite{2017AA...597A..79P},1 \\ 
1034$-$293 & \objectname{PKS 1034-293} & $0.312$ & Q & Y & LSP & $12.84$ & $45.37$ & \cite{1989AAS...80..103S},2 \\ 
1036$+$054 & \objectname{PKS 1036+054} & $0.473$ & Q & Y & LSP & $12.36$ & \ldots & \cite{2008ApJS..175...97H},3 \\ 
1038$+$064 & \objectname{4C +06.41} & $1.265$ & Q & Y & LSP & $12.65$ & \ldots & \cite{1991ApJ...382..433S},3 \\ 
1040$+$244 & \objectname{B2 1040+24A} & $0.559$ & Q & Y & LSP & $12.58$ & $46.13$ & \cite{2012ApJ...748...49S},1 \\ 
1044$+$719 & \objectname{S5 1044+71} & $1.15$ & Q & Y & LSP & $12.86$ & $47.92$ & \cite{1996AAS..115...11S},1 \\ 
1045$-$188 & \objectname{PKS 1045-18} & $0.595$ & Q & Y & LSP & $12.72$ & $45.56$ & \cite{1993AAS...97..483S},3 \\ 
1049$+$215 & \objectname{4C +21.28} & $1.3$ & Q & N & LSP & $12.84$ & $46.76$ & \cite{2010AJ....139.2360S},7 \\ 
1055$+$018 & \objectname{4C +01.28} & $0.893$ & Q & Y & LSP & $12.86$ & $47.46$ & \cite{2017AA...597A..79P},2 \\ 
1055$+$201 & \objectname{4C +20.24} & $1.115$ & Q & N & LSP & $12.66$ & \ldots & \cite{2010AJ....139.2360S},4 \\ 
1055$+$567 & \objectname{7C 1055+5644} & $0.143$ & B & N & HSP & $15.05$ & $45.23$ & \cite{2011ApJS..193...29A},1 \\ 
1101$+$384 & \objectname{Mrk 421} & $0.0308$ & B & N & HSP & $17.06$ & $44.95$ & \cite{1975ApJ...198..261U},1 \\ 
1118$+$073 & \objectname{IVS B1118+073} & $1.336$ & Q & N & LSP & $13.02$ & \ldots & \cite{2012ApJ...748...49S},9 \\ 
1118$-$056 & \objectname{PKS 1118-05} & $1.297$ & Q & N & LSP & $11.93$ & $47.45$ & \cite{1997MNRAS.284...85D},1 \\ 
1124$-$186 & \objectname{PKS 1124-186} & $1.048$ & Q & Y & LSP & $13.22$ & $47.65$ & \cite{1997MNRAS.284...85D},3 \\ 
1127$-$145 & \objectname{PKS 1127-14} & $1.184$ & Q & Y & LSP & $12.84$ & $47.09$ & \cite{1986MNRAS.218..331W},2 \\ 
1128$+$385 & \objectname{IVS B1128+385} & $1.741$ & Q & Y & LSP & $12.29$ & $47.60$ & \cite{2010AJ....139.2360S},2 \\ 
1128$-$047 & \objectname{PKS 1128-047} & $0.266$ & G & N & LSP & $12.87$ & $44.84$ & \cite{1997MNRAS.284...85D},1 \\ 
1133$+$704 & \objectname{Mrk 180} & $0.045278$ & B & N & HSP & $16.80$ & $43.79$ & \cite{1999PASP..111..438F},12 \\ 
1139$+$160 & \objectname{IVS B1139+160} & $0.299$ & B & N & LSP & $13.04$ & $45.36$ & \cite{2011ApJ...743..171A},1 \\ 
1142$+$198 & \objectname{3C 264} & $0.022$ & G & N & LSP & $12.59$ & $42.57$ & \cite{2011ApJS..193...29A},4 \\ 
1144$+$402 & \objectname{S4 1144+40} & $1.088$ & Q & Y & LSP & $12.97$ & $47.62$ & \cite{2017AA...597A..79P},1 \\ 
1145$-$071 & \objectname{PKS 1145-071} & $1.342$ & Q & N & LSP & $12.74$ & $47.13$ & \cite{1986MNRAS.218..331W},1 \\ 
1147$+$245 & \objectname{IVS B1147+245} & $0.209$ & B & N & ISP & $13.95$ & $45.32$ & \cite{2017ApJS..233....3T},1 \\ 
1148$-$001 & \objectname{4C -00.47} & $1.978$ & Q & N & LSP & $13.16$ & \ldots & \cite{2010AJ....139.2360S},5 \\ 
1150$+$497 & \objectname{4C +49.22} & $0.334$ & Q & Y & LSP & $13.18$ & $45.81$ & \cite{2017AA...597A..79P},2 \\ 
1150$+$812 & \objectname{S5 1150+81} & $1.25$ & Q & Y & LSP & $12.48$ & $46.90$ & \cite{1986AA...168...17E},2 \\ 
1151$+$408 & \objectname{B3 1151+408} & $0.916$ & Q & N & LSP & $12.71$ & $46.24$ & \cite{1997MNRAS.290..380H},1 \\ 
1156$+$295 & \objectname{4C +29.45} & $0.725$ & Q & Y & LSP & $13.07$ & $47.50$ & \cite{2010AJ....139.2360S},2 \\ 
1157$-$215 & \objectname{CGRABS J1159-2148} & $0.927$ & Q & N & \ldots & \ldots & \ldots & \cite{1976MNRAS.177P..77S},\ldots \\ 
1200$+$608 & \objectname{IVS B1200+608} & $0.065$ & B & N & ISP & $14.90$ & $43.94$ & \cite{2013ApJ...764..135S},1 \\ 
1202$-$262 & \objectname{PKS 1203-26} & $0.786$ & Q & N & LSP & $13.14$ & $46.55$ & \cite{1979ApJ...229...73W},1 \\ 
1206$+$416 & \objectname{B3 1206+416} & $1.381$ & B & N & LSP & $13.85$ & $46.86$ & \cite{2018ApJS..235...42A},1 \\ 
1213$-$172 & \objectname{PKS 1213-17} & \ldots & U & Y & LSP & $13.98$ & \ldots & \ldots,6 \\ 
1215$+$303 & \objectname{ON 325} & $0.129$ & B & N & HSP & $15.21$ & $45.62$ & \cite{2017ApJ...844..120P},1 \\ 
1219$+$044 & \objectname{4C +04.42} & $0.966$ & N & Y & LSP & $12.76$ & $47.20$ & \cite{2017AA...597A..79P},2 \\ 
1219$+$285 & \objectname{W Comae} & $0.102$ & B & N & ISP & $14.38$ & $44.99$ & \cite{2017ApJ...837..144P},1 \\ 
1222$+$216 & \objectname{4C +21.35} & $0.433465$ & Q & Y & LSP & $13.12$ & $47.18$ & \cite{LAMOSTDR6V2},3 \\ 
1224$-$132 & \objectname{PMN J1226-1328} & $0.456$ & B & N & LSP & $13.21$ & $45.79$ & \cite{1LAC},1 \\ 
1226$+$023 & \objectname{3C 273} & $0.1583$ & Q & Y & LSP & $13.46$ & $45.93$ & \cite{1992ApJS...83...29S},1 \\ 
1227$+$255 & \objectname{ON 246} & \ldots & B & N & ISP & $14.85$ & \ldots & \cite{1996AA...309..419N},1 \\ 
1228$+$126 & \objectname{M87} & $0.00436$ & G & Y & LSP & $13.30$ & $41.77$ & \cite{2013ApJ...764..184M},13 \\ 
1236$+$049 & \objectname{GB6 J1239+0443} & $1.761$ & Q & N & LSP & $12.30$ & $48.28$ & \cite{2010AJ....139.2360S},1 \\ 
1236$+$077 & \objectname{PKS 1236+077} & $0.4$ & Q & N & LSP & $12.87$ & $45.39$ & \cite{1988ApJ...327..561W},1 \\ 
1243$-$072 & \objectname{PKS 1243-072} & $1.286$ & Q & N & LSP & $12.32$ & \ldots & \cite{1983PASAu...5....2W},3 \\ 
1244$-$255 & \objectname{PKS 1244-255} & $0.633$ & Q & Y & LSP & $13.24$ & $47.15$ & \cite{1976MNRAS.177P..77S},1 \\ 
1246$+$586 & \objectname{PG 1246+586} & \ldots & B & N & HSP & $14.88$ & \ldots & \cite{2000AJ....120.1579Y},1 \\ 
1250$+$532 & \objectname{S4 1250+53} & \ldots & B & N & ISP & $13.94$ & \ldots & \cite{2020MNRAS.497...94P},1 \\ 
1253$-$055 & \objectname{3C 279} & $0.536$ & Q & Y & LSP & $12.71$ & $47.76$ & \cite{1996ApJS..104...37M},2 \\ 
1300$+$248 & \objectname{VIPS 0623 } & $0.993$ & B & N & LSP & $12.83$ & $47.00$ & \cite{2007ApJ...667..673G},1 \\ 
1302$-$102 & \objectname{PG 1302-102} & $0.278$ & Q & Y & LSP & $13.40$ & \ldots & \cite{1996ApJS..104...37M},3 \\ 
1307$+$121 & \objectname{OP 112} & \ldots & B & N & LSP & $13.32$ & \ldots & \cite{2012AA...538A..26R},1 \\ 
1308$+$326 & \objectname{OP 313} & $0.997$ & Q & Y & LSP & $13.00$ & $47.27$ & \cite{2010AJ....139.2360S},3 \\ 
1310$+$487 & \objectname{GB6 B1310+4844} & $0.501$ & Q & N & LSP & $12.96$ & $46.35$ & \cite{2012ApJ...748...49S},1 \\ 
1318$+$225 & \objectname{TXS 1318+225} & $0.946$ & Q & N & LSP & $13.05$ & $47.10$ & \cite{2017AA...597A..79P},1 \\ 
1324$+$224 & \objectname{B2 1324+22} & $1.398$ & Q & Y & LSP & $12.48$ & $47.47$ & \cite{2017AA...597A..79P},2 \\ 
1329$-$049 & \objectname{OP -050} & $2.15$ & Q & Y & LSP & $12.60$ & $48.35$ & \cite{1990PASP..102.1235T},1 \\ 
1329$-$126 & \objectname{PMN J1332-1256} & $1.492$ & Q & N & LSP & $12.27$ & $47.86$ & \cite{2012ApJ...748...49S},1 \\ 
1331$+$170 & \objectname{OP 151} & $2.08494$ & Q & N & LSP & $13.28$ & \ldots & \cite{LAMOSTDR6V2},3 \\ 
1334$-$127 & \objectname{PKS 1335-127} & $0.539$ & Q & Y & LSP & $12.48$ & $46.39$ & \cite{1993AAS...97..483S},2 \\ 
1341$-$171 & \objectname{PMN J1344-1723} & $2.506$ & Q & N & LSP & $12.87$ & $48.01$ & \cite{2012ApJ...748...49S},1 \\ 
1343$+$451 & \objectname{VIPS 0700} & $2.542$ & Q & N & LSP & $12.65$ & $48.82$ & \cite{2017AA...597A..79P},1 \\ 
1345$+$125 & \objectname{PKS B1345+125} & $0.121$ & G & N & LSP & $12.81$ & \ldots & \cite{2006ApJS..162...38A},3 \\ 
1348$+$308 & \objectname{B2 1348+30B} & $0.712$ & Q & N & LSP & $13.40$ & $46.32$ & \cite{2017AA...597A..79P},1 \\ 
1402$+$044 & \objectname{PKS 1402+044} & $3.215$ & Q & N & LSP & $12.16$ & \ldots & \cite{2010AJ....139.2360S},9 \\ 
1406$-$076 & \objectname{PKS B1406-076} & $1.494$ & Q & Y & LSP & $12.72$ & $47.57$ & \cite{1979ApJ...232..400P},2 \\ 
1413$+$135 & \objectname{PKS B1413+135} & $0.247$ & B & Y & LSP & $12.82$ & $45.10$ & \cite{1992ApJ...400L..17S},2 \\ 
1417$+$385 & \objectname{B3 1417+385} & $1.831$ & Q & Y & LSP & $12.50$ & $47.37$ & \cite{2010AJ....139.2360S},2 \\ 
1418$+$546 & \objectname{OQ 530} & $0.152$ & B & Y & LSP & $13.91$ & $44.98$ & \cite{2011ApJS..193...29A},1 \\ 
1418$-$110 & \objectname{PMN J1420-1118} & \ldots & U & N & LSP & $13.29$ & \ldots & \ldots,1 \\ 
1420$+$326 & \objectname{OQ 334} & $0.681$ & Q & N & LSP & $12.92$ & $46.34$ & \cite{2010AJ....139.2360S},1 \\ 
1424$+$240 & \objectname{OQ 240} & $0.6047$ & B & N & HSP & $15.34$ & $47.23$ & \cite{2017ApJ...837..144P},1 \\ 
1435$+$638 & \objectname{VIPS 0792} & $2.068$ & Q & Y & LSP & $12.62$ & \ldots & \cite{2010AJ....139.2360S},3 \\ 
1441$+$252 & \objectname{PKS 1441+25} & $0.94$ & Q & N & LSP & $12.89$ & $47.34$ & \cite{2017AA...597A..79P},9 \\ 
1458$+$718 & \objectname{3C 309.1} & $0.904$ & Q & Y & LSP & $13.28$ & $46.39$ & \cite{1997AJ....114.2254S},3 \\ 
1502$+$036 & \objectname{PKS 1502+036} & $0.4083$ & N & N & LSP & $12.90$ & $46.07$ & \cite{2017AA...597A..79P},1 \\ 
1502$+$106 & \objectname{OR 103} & $1.838$ & Q & Y & LSP & $12.70$ & $48.80$ & \cite{2017AA...597A..79P},2 \\ 
1504$+$377 & \objectname{B2 1504+37} & $0.673$ & Q & N & LSP & $12.69$ & $46.80$ & \cite{2017AA...597A..79P},1 \\ 
1504$-$166 & \objectname{PKS 1504-167} & $0.876$ & Q & Y & LSP & $12.43$ & \ldots & \cite{1978MNRAS.185..149H},3 \\ 
1508$-$055 & \objectname{PKS 1508-05} & $1.191$ & Q & N & LSP & $12.83$ & $47.27$ & \cite{1994AAS..105..211S},1 \\ 
1509$+$054 & \objectname{PMN J1511+0518} & $0.084$ & G & N & LSP & $12.94$ & \ldots & \cite{2001ARep...45...79C},3 \\ 
1510$-$089 & \objectname{PKS 1510-089} & $0.36$ & Q & Y & LSP & $13.54$ & $47.31$ & \cite{1990PASP..102.1235T},3 \\ 
1514$+$004 & \objectname{PKS B1514+004} & $0.052$ & G & N & LSP & $13.10$ & $43.45$ & \cite{2008ApJS..175...97H},3 \\ 
1514$+$197 & \objectname{PKS 1514+197} & \ldots & B & Y & LSP & $12.96$ & \ldots & \cite{2000AARv..10...81V},2 \\ 
1514$-$241 & \objectname{AP Librae} & $0.049$ & B & Y & LSP & $13.77$ & $44.57$ & \cite{2009MNRAS.399..683J},14 \\ 
1515$-$273 & \objectname{TXS 1515-273} & $0.1285$ & B & N & HSP & $15.15$ & $44.84$ & \cite{2020arXiv201205176G},1 \\ 
1519$-$273 & \objectname{PKS 1519-273} & $1.297$ & B & Y & LSP & $12.72$ & $47.36$ & \cite{2004AA...418..813H},2 \\ 
1520$+$319 & \objectname{B2 1520+31} & $1.48493$ & Q & N & LSP & $12.97$ & $48.46$ & \cite{LAMOSTDR6V2},1 \\ 
1529$-$131 & \objectname{PMN J1532-1319} & \ldots & U & N & LSP & $12.72$ & \ldots & \ldots,1 \\ 
1532$+$016 & \objectname{PKS 1532+01} & $1.425$ & Q & N & LSP & $13.18$ & $47.36$ & \cite{2010AJ....139.2360S},1 \\ 
1537$+$279 & \objectname{CGRABS J1539+2744} & $2.191$ & Q & N & LSP & $12.74$ & $47.65$ & \cite{2017AA...597A..79P},3 \\ 
1538$+$149 & \objectname{4C +14.60} & $0.606$ & B & Y & LSP & $13.09$ & $45.80$ & \cite{2013ApJ...764..135S},3 \\ 
1541$+$050 & \objectname{TXS 1541+050} & $0.039961$ & G & N & ISP & $14.70$ & $43.29$ & \cite{1999PASP..111..438F},1 \\ 
1542$+$616 & \objectname{GB6 J1542+6129} & $0.507$ & B & N & ISP & $14.64$ & $46.77$ & \cite{2013MNRAS.430.2464M},1 \\ 
1546$+$027 & \objectname{PKS 1546+027} & $0.414$ & Q & Y & LSP & $13.04$ & $45.98$ & \cite{2010AJ....139.2360S},2 \\ 
1548$+$056 & \objectname{4C +05.64} & $1.417$ & Q & Y & LSP & $12.84$ & $47.12$ & \cite{2010AJ....139.2360S},3 \\ 
1549$+$089 & \objectname{TXS 1549+089} & \ldots & B & N & LSP & $13.44$ & \ldots & \cite{2010AJ....139..390P},1 \\ 
1550$+$582 & \objectname{GB6 J1551+5806} & $1.32$ & Q & N & LSP & $13.10$ & \ldots & \cite{1995AAS..110..469B},3 \\ 
1551$+$130 & \objectname{OR 186} & $1.309$ & Q & N & LSP & $12.47$ & $47.36$ & \cite{2017AA...597A..79P},2 \\ 
1553$+$113 & \objectname{PG 1553+113} & $0.49$ & B & N & HSP & $15.47$ & $47.14$ & \cite{2015ApJ...802...65A},1 \\ 
1557$+$565 & \objectname{VIPS 0926} & \ldots & B & N & ISP & $14.10$ & \ldots & \cite{2013AJ....146..127S},1 \\ 
1602$+$576 & \objectname{4C +57.27} & $2.855$ & Q & N & LSP & $13.07$ & \ldots & \cite{2017AA...597A..79P},3 \\ 
1603$+$573 & \objectname{GB6 J1604+5714} & $0.72$ & Q & N & ISP & $13.78$ & $46.76$ & \cite{1998ApJ...494...47F},1 \\ 
1604$+$159 & \objectname{4C +15.54} & $0.4965$ & Q & N & LSP & $13.36$ & $46.34$ & \cite{2008ApJS..175..297A},1 \\ 
1606$+$106 & \objectname{4C +10.45} & $1.232$ & Q & Y & LSP & $12.99$ & $47.23$ & \cite{2017AA...597A..79P},2 \\ 
1607$+$268 & \objectname{CTD 93} & $0.473$ & G & N & \ldots & \ldots & \ldots & \cite{2007AA...463...97L},\ldots \\ 
1611$+$343 & \objectname{DA 406} & $1.4$ & Q & Y & LSP & $12.26$ & $47.32$ & \cite{2010AJ....139.2360S},2 \\ 
1617$+$229 & \objectname{CGRABS J1619+2247} & $1.987$ & Q & N & LSP & $12.17$ & \ldots & \cite{2005ApJ...626...95S},3 \\ 
1622$-$253 & \objectname{PKS 1622-253} & $0.786$ & Q & Y & LSP & $12.62$ & $47.23$ & \cite{1994MNRAS.269..998D},2 \\ 
1622$-$297 & \objectname{PKS 1622-29} & $0.815$ & Q & Y & LSP & $12.59$ & $47.24$ & \cite{1994AAS..105..211S},2 \\ 
1623$+$569 & \objectname{IVS B1623+569} & \ldots & B & N & LSP & $13.60$ & \ldots & \cite{2016SDSSD.C...0000:},1 \\ 
1633$+$382 & \objectname{4C +38.41} & $1.814$ & Q & Y & LSP & $12.47$ & $48.76$ & \cite{2017AA...597A..79P},2 \\ 
1636$+$473 & \objectname{4C +47.44} & $0.735$ & Q & N & LSP & $13.18$ & $46.69$ & \cite{2017AA...597A..79P},1 \\ 
1637$+$574 & \objectname{OS 562} & $0.751$ & Q & Y & LSP & $12.97$ & $46.37$ & \cite{1996ApJS..104...37M},4 \\ 
1637$+$826 & \objectname{NGC 6251} & $0.024$ & G & N & LSP & $13.72$ & $43.23$ & \cite{2013ARAA..51..511K},1 \\ 
1638$+$118 & \objectname{TXS 1638+118} & $0.0799$ & G & N & LSP & $14.50$ & $43.84$ & \cite{2020AA...643A.103P},3 \\ 
1638$+$398 & \objectname{NRAO 512} & $1.672$ & Q & Y & LSP & $12.12$ & $47.89$ & \cite{2017AA...597A..79P},3 \\ 
1641$+$399 & \objectname{3C 345} & $0.593$ & Q & Y & LSP & $13.00$ & $46.72$ & \cite{2017AA...597A..79P},2 \\ 
1642$+$690 & \objectname{4C +69.21} & $0.751$ & Q & Y & LSP & $12.42$ & \ldots & \cite{1986AJ.....91..494L},3 \\ 
1652$+$398 & \objectname{Mrk 501} & $0.0337$ & B & N & HSP & $16.11$ & $44.52$ & \cite{1993AAS...98..393S},1 \\ 
1655$+$077 & \objectname{PKS 1655+077} & $0.621$ & Q & Y & LSP & $12.41$ & \ldots & \cite{1986MNRAS.218..331W},3 \\ 
1656$+$053 & \objectname{PKS 1656+053} & $0.879$ & Q & N & LSP & $13.56$ & \ldots & \cite{1984ApJ...281..570P},4 \\ 
1656$+$477 & \objectname{S4 1656+47} & $1.615$ & Q & N & LSP & $12.44$ & \ldots & \cite{2009ApJS..180...67R},3 \\ 
1656$+$482 & \objectname{4C +48.41} & $1.669$ & B & N & LSP & $12.80$ & $47.78$ & \cite{2011ApJ...743..171A},1 \\ 
1700$+$685 & \objectname{TXS 1700+685} & $0.301$ & Q & N & LSP & $13.25$ & $45.98$ & \cite{1997MNRAS.290..380H},1 \\ 
1708$+$433 & \objectname{B3 1708+433} & $1.027$ & Q & N & LSP & $13.21$ & $47.26$ & \cite{2012ApJ...748...49S},1 \\ 
1716$+$686 & \objectname{S4 1716+68} & $0.777$ & Q & N & LSP & $13.43$ & $46.39$ & \cite{2013ApJ...767...14P},1 \\ 
1717$+$178 & \objectname{OT 129} & $0.137$ & B & N & LSP & $13.25$ & $44.97$ & \cite{2005ApJ...626...95S},1 \\ 
1722$+$401 & \objectname{VIPS 1080} & $1.049$ & Q & N & LSP & $12.76$ & $46.90$ & \cite{1996AJ....111.1013V},1 \\ 
1725$+$044 & \objectname{PKS 1725+044} & $0.293$ & Q & N & LSP & $13.14$ & $45.41$ & \cite{2008ApJS..175...97H},1 \\ 
1725$+$123 & \objectname{PKS 1725+123} & $0.586$ & Q & N & LSP & $12.87$ & $46.31$ & \cite{2013ApJ...764..135S},1 \\ 
1726$+$455 & \objectname{S4 1726+45} & $0.714852$ & Q & Y & LSP & $12.82$ & $46.86$ & \cite{LAMOSTDR6V2},3 \\ 
1727$+$502 & \objectname{I Zw 187} & $0.055$ & B & N & HSP & $15.97$ & $44.17$ & \cite{1978ApJ...219L..97O},1 \\ 
1730$-$130 & \objectname{NRAO 530} & $0.902$ & Q & Y & LSP & $13.03$ & $47.49$ & \cite{1984PASP...96..539J},3 \\ 
1732$+$389 & \objectname{OT 355} & $0.975$ & Q & N & LSP & $12.76$ & $47.25$ & \cite{2012ApJ...748...49S},1 \\ 
1738$+$476 & \objectname{OT 465} & \ldots & B & N & LSP & $12.90$ & \ldots & \cite{1994AJ....108..395X},1 \\ 
1738$+$499 & \objectname{OT 463} & $1.545$ & Q & N & LSP & $13.18$ & $47.40$ & \cite{2008ApJS..175...97H},1 \\ 
1741$+$196 & \objectname{S3 1741+19} & $0.084$ & B & N & HSP & $15.73$ & $44.18$ & \cite{1999AA...348..113H},1 \\ 
1741$-$038 & \objectname{PKS 1741-03} & $1.054$ & Q & Y & LSP & $12.35$ & $46.75$ & \cite{1988ApJ...327..561W},3 \\ 
1742$-$078 & \objectname{TXS 1742-078} & \ldots & B & Y & LSP & $13.36$ & \ldots & \cite{2013ApJ...764..135S},1 \\ 
1749$+$096 & \objectname{OT 081} & $0.322$ & B & Y & LSP & $12.90$ & $46.24$ & \cite{1988AA...191L..16S},2 \\ 
1749$+$701 & \objectname{S4 1749+70} & $0.77$ & B & N & LSP & $13.53$ & $47.09$ & \cite{1989AAS...80..103S},1 \\ 
1751$+$288 & \objectname{B2 1751+28} & $1.118$ & Q & Y & LSP & $12.92$ & $46.28$ & \cite{2008ApJS..175...97H},6 \\ 
1754$+$155 & \objectname{IVS B1754+155} & $2.06$ & Q & N & LSP & $12.83$ & $46.87$ & \cite{2017ApJS..233....3T},1 \\ 
1758$+$388 & \objectname{B3 1758+388B} & $2.092$ & Q & Y & LSP & $12.14$ & \ldots & \cite{1994AAS..103..349S},3 \\ 
1800$+$440 & \objectname{S4 1800+44} & $0.663$ & Q & Y & LSP & $12.68$ & $46.64$ & \cite{1982MNRAS.200..191W},2 \\ 
1803$+$784 & \objectname{S5 1803+784} & $0.683$ & B & Y & LSP & $13.25$ & $47.09$ & \cite{2020MNRAS.497...94P},2 \\ 
1807$+$698 & \objectname{3C 371} & $0.051$ & B & Y & ISP & $14.18$ & $44.34$ & \cite{1992AAS...96..389d},3 \\ 
1811$+$062 & \objectname{TXS 1811+062} & \ldots & B & N & ISP & $14.12$ & \ldots & \cite{2013ApJ...764..135S},1 \\ 
1823$+$568 & \objectname{4C +56.27} & $0.664$ & B & Y & LSP & $13.16$ & $46.74$ & \cite{1986AJ.....91..494L},2 \\ 
1827$+$062 & \objectname{TXS 1827+062} & $0.745$ & Q & N & LSP & $12.30$ & $46.53$ & \cite{2012ApJ...748...49S},1 \\ 
1827$+$133 & \objectname{87GB 182742.6+132223} & \ldots & B & N & ISP & $14.44$ & \ldots & \cite{2013ApJ...764..135S},1 \\ 
1828$+$487 & \objectname{3C 380} & $0.692$ & Q & Y & LSP & $12.99$ & $46.67$ & \cite{1996ApJS..107..541L},2 \\ 
1833$+$326 & \objectname{3C 382} & $0.05787$ & G & N & ISP & $14.20$ & \ldots & \cite{1996AJ....112.1803M},3 \\ 
1842$+$681 & \objectname{TXS 1842+681} & $0.472$ & Q & Y & LSP & $12.86$ & $45.63$ & \cite{1994AJ....108..395X},2 \\ 
1845$+$797 & \objectname{3C 390.3} & $0.0555$ & G & N & LSP & $13.32$ & \ldots & \cite{1994ApJS...90....1E},3 \\ 
1846$+$322 & \objectname{B2 1846+32A} & $0.8$ & Q & Y & LSP & $13.11$ & $46.91$ & \cite{2012ApJ...748...49S},1 \\ 
1846$+$326 & \objectname{B2 1846+32B} & \ldots & U & N & LSP & $12.86$ & \ldots & \ldots,8 \\ 
1849$+$670 & \objectname{S4 1849+67} & $0.657$ & Q & Y & LSP & $13.14$ & $46.98$ & \cite{1993AAS..100..395S},2 \\ 
1851$+$488 & \objectname{S4 1851+48} & $1.25$ & Q & N & LSP & $13.13$ & $47.26$ & \cite{1996AJ....111.1013V},1 \\ 
1856$+$737 & \objectname{S5 1856+73} & $0.46$ & Q & N & LSP & $13.15$ & \ldots & \cite{1994AAS..105...67S},3 \\ 
1901$+$319 & \objectname{3C 395} & $0.635$ & Q & N & LSP & $13.38$ & \ldots & \cite{1994ApJS...91..491G},3 \\ 
1902$+$556 & \objectname{TXS 1902+556} & \ldots & B & N & ISP & $14.38$ & \ldots & \cite{2013ApJ...764..135S},1 \\ 
1908$-$201 & \objectname{PKS B1908-201} & $1.119$ & Q & Y & LSP & $12.83$ & $47.65$ & \cite{2003AJ....125..572H},2 \\ 
1914$-$194 & \objectname{1H 1914-194} & $0.137$ & B & N & HSP & $15.35$ & $45.28$ & \cite{2003AA...412..651C},1 \\ 
1920$-$211 & \objectname{OV -235} & $1.136$ & Q & Y & LSP & $13.00$ & $47.26$ & \cite{2003AJ....125..572H},2 \\ 
1921$-$293 & \objectname{PKS B1921-293} & $0.3526$ & Q & Y & LSP & $12.35$ & $46.03$ & \cite{2009MNRAS.399..683J},2 \\ 
1923$+$123 & \objectname{TXS 1923+123} & \ldots & U & N & \ldots & \ldots & \ldots & \ldots,\ldots \\ 
1923$+$210 & \objectname{PKS B1923+210} & \ldots & B & Y & LSP & $12.23$ & \ldots & \cite{2011AJ....142..165T},3 \\ 
1926$+$611 & \objectname{S4 1926+61} & \ldots & B & N & LSP & $13.36$ & \ldots & \cite{2013ApJ...764..135S},1 \\ 
1928$+$738 & \objectname{4C +73.18} & $0.302$ & Q & Y & LSP & $13.18$ & \ldots & \cite{1986AJ.....91..494L},3 \\ 
1936$-$155 & \objectname{PKS 1936-15} & $1.657$ & Q & Y & LSP & $12.17$ & $46.97$ & \cite{1984ApJ...286..498J},2 \\ 
1944$+$838 & \objectname{8C 1944+838} & \ldots & U & N & LSP & $12.52$ & \ldots & \ldots,1 \\ 
1951$-$115 & \objectname{TXS 1951-115} & $0.683$ & Q & N & LSP & $12.61$ & $46.60$ & \cite{2012ApJ...748...49S},1 \\ 
1954$+$513 & \objectname{OV 591} & $1.223$ & Q & Y & LSP & $12.65$ & $47.05$ & \cite{1996ApJS..107..541L},2 \\ 
1957$+$405 & \objectname{Cygnus A} & $0.0561$ & G & Y & \ldots & \ldots & \ldots & \cite{1997ApJ...488L..15O},\ldots \\ 
1958$-$179 & \objectname{PKS 1958-179} & $0.652$ & Q & Y & LSP & $12.62$ & $46.60$ & \cite{1975MNRAS.173P..87B},2 \\ 
1959$+$650 & \objectname{1ES 1959+650} & $0.047$ & B & N & HSP & $16.90$ & $44.74$ & \cite{1993ApJ...412..541S},12 \\ 
2005$+$403 & \objectname{TXS 2005+403} & $1.736$ & Q & Y & LSP & $12.20$ & \ldots & \cite{1976MNRAS.177p..43B},3 \\ 
2007$+$777 & \objectname{S5 2007+77} & $0.342$ & B & Y & LSP & $13.38$ & $46.02$ & \cite{1989AAS...80..103S},2 \\ 
2008$-$159 & \objectname{PKS 2008-159} & $1.18$ & Q & Y & LSP & $12.64$ & $46.86$ & \cite{1979ApJ...232..400P},2 \\ 
2010$+$463 & \objectname{7C 2010+4619} & \ldots & B & Y & HSP & $14.96$ & \ldots & \cite{2013ApJ...764..135S},1 \\ 
2012$-$017 & \objectname{PKS 2012-017} & \ldots & B & N & ISP & $14.43$ & \ldots & \cite{2013ApJ...764..135S},1 \\ 
2013$+$163 & \objectname{TXS 2013+163} & \ldots & B & N & LSP & $12.59$ & \ldots & \cite{2010Ap.....53..147M},3 \\ 
2013$+$370 & \objectname{TXS 2013+370} & $0.859$ & Q & Y & LSP & $12.74$ & $47.56$ & \cite{2013ApJ...764..135S},1 \\ 
2013$-$092 & \objectname{PMN J2016-0903} & \ldots & B & N & ISP & $14.53$ & \ldots & \cite{2013ApJ...764..135S},1 \\ 
2021$+$317 & \objectname{4C +31.56} & $0.356$ & B & Y & LSP & $13.60$ & $45.50$ & \cite{V.Chavushyan2013priv.comm.},3 \\ 
2022$+$171 & \objectname{GB6 J2024+1718} & $1.05$ & Q & N & LSP & $12.69$ & \ldots & \cite{1996ESOSR..17....1V},3 \\ 
2022$-$077 & \objectname{PKS 2023-07} & $1.388$ & Q & Y & LSP & $13.04$ & $48.14$ & \cite{1997MNRAS.284...85D},1 \\ 
2023$+$760 & \objectname{S5 2023+760} & $0.594$ & B & N & ISP & $13.90$ & $46.40$ & \cite{2010ApJ...712...14M},1 \\ 
2027$-$065 & \objectname{TXS 2027-065} & $0.671$ & Q & N & LSP & $13.00$ & $45.97$ & \cite{2012ApJ...748...49S},1 \\ 
2028$+$492 & \objectname{87GB 202807.5+491605} & \ldots & B & N & LSP & $13.32$ & \ldots & \cite{2013ApJ...764..135S},1 \\ 
2029$+$121 & \objectname{PKS 2029+121} & $1.213$ & Q & Y & LSP & $12.56$ & $46.88$ & \cite{2012ApJ...748...49S},2 \\ 
2032$+$107 & \objectname{OW 154.9} & $0.601$ & Q & N & LSP & $12.48$ & $46.96$ & \cite{1987AJ.....93..785A},3 \\ 
2037$+$511 & \objectname{3C 418} & $1.686$ & Q & Y & LSP & $12.50$ & $47.50$ & \cite{1985PASP...97..932S},3 \\ 
2043$+$749 & \objectname{4C +74.26} & $0.104$ & Q & N & \ldots & \ldots & \ldots & \cite{1996AAS..115....1S},\ldots \\ 
2047$+$039 & \objectname{PKS 2047+039} & \ldots & B & N & LSP & $13.07$ & \ldots & \cite{2013ApJ...764..135S},1 \\ 
2047$+$098 & \objectname{PKS 2047+098} & $0.226$ & B & N & LSP & $12.06$ & $45.24$ & \cite{2017MNRAS.467.2537K},1 \\ 
2100$+$468 & \objectname{IVS B2100+468} & \ldots & U & N & \ldots & \ldots & \ldots & \ldots,\ldots \\ 
2113$+$293 & \objectname{B2 2113+29} & $1.514$ & Q & N & LSP & $12.59$ & $47.78$ & \cite{1993AAS...97..483S},1 \\ 
2115$+$000 & \objectname{PMN J2118+0013} & $0.463$ & N & N & ISP & $13.95$ & $45.42$ & \cite{2017AA...597A..79P},1 \\ 
2121$+$053 & \objectname{OX 036} & $1.941$ & Q & Y & LSP & $12.64$ & $47.37$ & \cite{1991ApJ...382..433S},2 \\ 
2126$-$158 & \objectname{PKS 2126-158} & $3.268$ & Q & Y & LSP & $13.20$ & \ldots & \cite{1994ApJ...436..678O},3 \\ 
2128$+$048 & \objectname{PKS 2127+04} & $0.99$ & G & N & \ldots & \ldots & \ldots & \cite{1994AAS..105..211S},\ldots \\ 
2128$-$123 & \objectname{PKS 2128-12} & $0.501$ & Q & Y & LSP & $13.23$ & \ldots & \cite{1968ApJ...154L.101S},4 \\ 
2131$-$021 & \objectname{IVS B2131-021} & $1.283$ & Q & Y & LSP & $12.92$ & $47.22$ & \cite{2006AJ....132....1S},2 \\ 
2134$+$004 & \objectname{PKS 2134+004} & $1.94$ & Q & Y & LSP & $12.45$ & $47.56$ & \cite{2010AJ....139.2360S},4 \\ 
2136$+$141 & \objectname{OX 161} & $2.427$ & Q & Y & LSP & $12.20$ & \ldots & \cite{1974ApJ...190..271W},3 \\ 
2141$+$175 & \objectname{OX 169} & $0.2107$ & Q & Y & LSP & $13.08$ & $45.98$ & \cite{2009ApJS..184..398H},3 \\ 
2144$+$092 & \objectname{PKS 2144+092} & $1.113$ & Q & Y & LSP & $12.83$ & $47.41$ & \cite{1988ApJ...327..561W},1 \\ 
2145$+$067 & \objectname{4C +06.69} & $0.999$ & Q & Y & LSP & $12.53$ & $46.70$ & \cite{1991ApJ...382..433S},2 \\ 
2150$+$173 & \objectname{OX 183} & $0.874$ & B & N & LSP & $13.11$ & $45.91$ & \cite{2013ApJ...764..135S},1 \\ 
2155$+$312 & \objectname{B2 2155+31} & $1.488$ & Q & N & LSP & $12.94$ & $47.73$ & \cite{2012ApJ...748...49S},1 \\ 
2155$-$152 & \objectname{PKS 2155-152} & $0.672$ & Q & Y & LSP & $12.88$ & $46.36$ & \cite{1988ApJ...327..561W},2 \\ 
2157$+$102 & \objectname{TXS 2157+102} & $0.172$ & G & N & LSP & $12.97$ & $44.45$ & \cite{2006ARep...50..255A},1 \\ 
2157$+$213 & \objectname{TXS 2157+213} & \ldots & B & N & LSP & $13.56$ & \ldots & \cite{2008ApJS..175...97H},1 \\ 
2159$+$505 & \objectname{NRAO 676} & $1.899$ & Q & N & LSP & $12.52$ & $48.43$ & \cite{2005ApJ...626...95S},1 \\ 
2200$+$420 & \objectname{BL Lac} & $0.0686$ & B & Y & LSP & $13.59$ & $45.41$ & \cite{1995ApJ...452L...5V},2 \\ 
2201$+$171 & \objectname{PKS 2201+171} & $1.076$ & Q & Y & LSP & $13.09$ & $47.38$ & \cite{1977ApJ...215..427S},2 \\ 
2201$+$315 & \objectname{4C +31.63} & $0.2947$ & Q & Y & LSP & $13.44$ & \ldots & \cite{1996ApJS..104...37M},3 \\ 
2209$+$236 & \objectname{PKS 2209+236} & $1.125$ & Q & Y & LSP & $11.92$ & $46.97$ & \cite{2003ApJ...590..109S},2 \\ 
2210$+$277 & \objectname{IVS B2210+277} & \ldots & B & N & LSP & $13.88$ & \ldots & \cite{2019ApSS.364....5M},1 \\ 
2216$+$178 & \objectname{IVS B2216+178} & $1.071$ & Q & N & LSP & $12.10$ & $47.03$ & \cite{2012ApJ...748...49S},1 \\ 
2216$-$038 & \objectname{PKS 2216-03} & $0.901$ & Q & Y & LSP & $12.29$ & $46.60$ & \cite{1967ApJ...147..837L},3 \\ 
2223$+$210 & \objectname{DA 580} & $1.959$ & Q & Y & LSP & $12.47$ & $47.51$ & \cite{1994ApJS...93....1A},3 \\ 
2223$-$052 & \objectname{3C 446} & $1.404$ & Q & Y & LSP & $12.96$ & $47.39$ & \cite{1983MNRAS.205..793W},2 \\ 
2227$-$088 & \objectname{PHL 5225} & $1.56$ & Q & Y & LSP & $12.68$ & $48.07$ & \cite{2010AJ....139.2360S},2 \\ 
2230$+$114 & \objectname{CTA 102} & $1.037$ & Q & Y & LSP & $12.47$ & $48.54$ & \cite{1994ApJS...93..125F},2 \\ 
2233$-$148 & \objectname{OY -156} & \ldots & B & N & LSP & $13.08$ & \ldots & \cite{2006AJ....132....1S},1 \\ 
2234$+$282 & \objectname{CTD 135} & $0.79$ & B & Y & LSP & $12.96$ & $47.20$ & \cite{2012ApJ...748...49S},2 \\ 
2241$+$406 & \objectname{TXS 2241+406} & $1.171$ & Q & Y & LSP & $12.71$ & $47.74$ & \cite{2012ApJ...748...49S},1 \\ 
2243$-$123 & \objectname{PKS 2243-123} & $0.632$ & Q & Y & LSP & $12.35$ & \ldots & \cite{1975MNRAS.173P..87B},3 \\ 
2247$-$283 & \objectname{PMN J2250-2806} & $0.525$ & Q & N & LSP & $12.88$ & $46.43$ & \cite{2012ApJ...748...49S},1 \\ 
2251$+$158 & \objectname{3C 454.3} & $0.859$ & Q & Y & LSP & $13.43$ & $48.66$ & \cite{1991MNRAS.250..414J},3 \\ 
2254$+$074 & \objectname{PKS 2254+074} & $0.191013$ & B & N & LSP & $13.52$ & $44.38$ & \cite{LAMOSTDR4},4 \\ 
2255$-$282 & \objectname{PKS 2255-282} & $0.927$ & Q & Y & LSP & $12.51$ & $47.30$ & \cite{2009MNRAS.399..683J},2 \\ 
2258$-$022 & \objectname{PKS B2258-022} & $0.777$ & Q & N & LSP & $12.54$ & $46.57$ & \cite{2017AA...597A..79P},2 \\ 
2308$+$341 & \objectname{TXS 2308+341} & $1.817$ & Q & N & LSP & $13.00$ & $48.18$ & \cite{1976ApJS...31..143W},1 \\ 
2318$+$049 & \objectname{PKS 2318+049} & $0.623$ & Q & N & LSP & $12.53$ & \ldots & \cite{1977ApJ...217..358S},3 \\ 
2319$+$317 & \objectname{B2 2319+31} & $1.489$ & Q & N & LSP & $13.01$ & $47.74$ & \cite{2012ApJ...748...49S},1 \\ 
2320$-$035 & \objectname{PKS 2320-035} & $1.411$ & Q & Y & LSP & $12.90$ & $47.82$ & \cite{1975MNRAS.173P..87B},1 \\ 
2325$+$093 & \objectname{OZ 042} & $1.841$ & Q & Y & LSP & $12.26$ & $47.95$ & \cite{2012ApJ...748...49S},2 \\ 
2331$+$073 & \objectname{TXS 2331+073} & $0.401$ & Q & Y & LSP & $12.74$ & $45.52$ & \cite{2005ApJ...626...95S},2 \\ 
2342$-$161 & \objectname{PMN J2345-1555} & $0.621$ & Q & N & LSP & $13.31$ & $47.19$ & \cite{2012ApJ...748...49S},1 \\ 
2344$+$514 & \objectname{1ES 2344+514} & $0.044$ & B & N & HSP & $17.70$ & $44.15$ & \cite{1996ApJS..104..251P},12 \\ 
2345$-$167 & \objectname{PKS 2345-16} & $0.576$ & Q & Y & LSP & $12.70$ & $46.69$ & \cite{1993MNRAS.263..999T},2 \\ 
2351$+$456 & \objectname{4C +45.51} & $1.986$ & Q & Y & LSP & $12.20$ & $47.04$ & \cite{1996ApJS..107..541L},2 \\ 
2353$+$816 & \objectname{S5 2353+81} & $1.344$ & B & N & LSP & $12.88$ & $46.88$ & \cite{1996AJ....111.1013V},1 \\ 
2356$+$196 & \objectname{PKS 2356+196} & $1.066$ & Q & N & LSP & $13.37$ & \ldots & \cite{1976ApJS...31..143W},3 \\ 
% Codes for the reference values are as follows...
%   1 = 2015ApJ...810...14A
%   2 = 4LAC
%   3 = ASDCfit
%   4 = 2011ApJ...740...98M
%   5 = 2015MNRAS.450.3568X
%   6 = 2017AA...598A..17C
%   7 = 2008AA...488..867N
%   8 = 2017ApJS..232...18A
%   9 = 2011ApJ...743..171A
%  10 = 2009ApJ...707L.142A
%  11 = 2006AA...445..441N
%  12 = 3HSP
%  13 = 2009ApJ...707...55A
%  14 = 2015AA...578A..69H
\enddata
\tablecomments{
%The complete version of this table appears in the online journal.
Columns are as follows: 
(1) Source name in B1950.0 coordinates;
(2) Alias;
(3) Redshift;
(4) Optical Class (Q=quasar, B=BL\,Lac, G=radio galaxy, 
N=narrow-line Seyfert 1, U=unknown);
(5) Member of the MOJAVE 1.5 Jy QC Sample (Y = yes, N = no);
(6) SED Class (LSP/ISP/HSP = Low/Intermediate/High Synchrotron Peaked);
(7) SED Peak in Observer Frame;
(8) $\gamma$-ray luminosity, computed as described in \autoref{s:Tb-trends};
(9) References for Redshift/Optical Classification, SED property references are as follows:
1 = \cite{2015ApJ...810...14A},
2 = \cite{4LAC},
3 = ASDCfit, \cite{2011arXiv1103.0749S},
4 = \cite{2011ApJ...740...98M},
5 = \cite{2015MNRAS.450.3568X},
6 = \cite{2017AA...598A..17C},
7 = \cite{2008AA...488..867N},
8 = \cite{2017ApJS..232...18A},
9 = \cite{2011ApJ...743..171A},
10 = \cite{2009ApJ...707L.142A},
11 = \cite{2006AA...445..441N},
12 = \cite{3HSP},
13 = \cite{2009ApJ...707...55A}, and
14 = \cite{2015AA...578A..69H}
}
\end{deluxetable*} 

%\end{document}


==> anc/Electronic_Tables/table3.tex <==
%\documentclass[10pt,preprint]{aastex}

%\begin{document}

%\section{Full Table 3} 

\begin{deluxetable}{lrrrrrrrrrrr}
\rotate
\tablenum{3}
\tablecolumns{12} 
\tabletypesize{\scriptsize} 
\tablewidth{0pt}  
\tablecaption{\label{t:tb_beta} Brightness Temperatures and Apparent Speeds}  
\tablehead{
\colhead{Source} &   \colhead {$N$} & \colhead{$T_\mathrm{b,min}$} & \colhead{$T_{b,25}$} & \colhead{$T_\mathrm{b,med}$} &
\colhead{$T_{b,75}$} & \colhead{$T_\mathrm{b,max}$} & \colhead {$V_{75,25}$} &
\colhead{$N_\mathrm{s}$} & \colhead{$\beta_\mathrm{max}$} & \colhead{$\beta_\mathrm{med}$} & \colhead{$\beta_\mathrm{close}$} \\
\colhead{} &   \colhead {} & \colhead{(log$_{10}$ K)} & \colhead{(log$_{10}$ K)} & \colhead{(log$_{10}$ K)} &
\colhead{(log$_{10}$ K)} &\colhead{(log$_{10}$ K)} & \colhead {} &
\colhead {} & \colhead {} & \colhead {} & \colhead {} \\
\colhead{(1)} & \colhead{(2)} & \colhead{(3)} & \colhead{(4)} &  \colhead{(5)} &
\colhead{(6)} & \colhead{(7)} & \colhead{(8)} & \colhead{(9)} &
\colhead{(10)} & \colhead{(11)} & \colhead{(12)}
}
\startdata
%
0003$+$380 & $ 10$ & $ 10.893$ & $ 11.057$ & $ 11.550$ & $ 11.702$ & $ 11.721$ & $ 0.631$ & $ 3$ & $ 4.61\pm 0.36$ & $ 2.30\pm 0.63$ & $ 0.57\pm 0.15$ \\ 
0003$-$066 & $ 27$ & $ 10.857$ & $ 11.000$ & $ 11.079$ & $ 11.276$ & $ 11.439$ & $ 0.305$ & $ 9$ & $ 7.08\pm 0.21$ & $ 2.48\pm 0.49$ & $1.868\pm0.093$ \\ 
0006$+$061 & $  5$ & $>10.662$\tablenotemark{a} & $>10.917$\tablenotemark{a} & $>11.021$ & $>11.049$ & $>11.064$\tablenotemark{a} & $>0.152$ & \ldots & \ldots & \ldots & \ldots \\ 
0007$+$106 & $ 25$ & $ 10.766$ & $ 11.243$ & $ 11.729$ & $ 12.004$ & $ 12.260$ & $ 0.705$ & $ 2$ & $ 1.58\pm 0.29$ & $ 1.47\pm 0.18$ & $ 1.58\pm 0.29$ \\ 
0010$+$405 & $ 12$ & $>11.201$ & $>11.330$ & $>11.425$ & $>11.534$ & $>11.633$ & \ldots & $ 1$ & $ 6.92\pm 0.64$ & $ 6.92\pm 0.64$ & $ 6.92\pm 0.64$ \\ 
0011$+$189 & $  8$ & $>10.859$ & $>10.992$ & $>11.207$ & $>11.250$ & $>11.593$ & \ldots & $ 1$ & $ 4.54\pm 0.46$ & $ 4.54\pm 0.46$ & $ 4.54\pm 0.46$ \\ 
0012$+$610 & $  6$ & $>10.684$\tablenotemark{a} & $>10.684$\tablenotemark{a} & $>10.747$\tablenotemark{a} & $>10.843$\tablenotemark{a} & $>11.086$\tablenotemark{a} & $ 0.181$ & \ldots & \ldots & \ldots & \ldots \\ 
0014$+$813 & $ 14$ & $ 11.029$ & $ 11.079$ & $ 11.223$ & $ 11.354$ & $ 11.438$ & $ 0.306$ & $ 2$ & $ 9.47\pm 0.91$ & $  9.4\pm  1.2$ & $  9.3\pm  1.5$ \\ 
0015$-$054 & $  8$ & $ 10.436$ & $ 10.908$ & $ 11.246$ & $>11.410$ & $>11.629$ & $>0.521$ & \ldots & \ldots & \ldots & \ldots \\ 
0016$+$731 & $ 16$ & $ 10.676$ & $ 11.584$ & $ 11.902$ & $ 12.384$ & $ 12.801$ & $ 0.726$ & $ 2$ & $ 7.64\pm 0.32$ & $ 5.10\pm 0.22$ & $ 2.57\pm 0.12$ \\ 
0019$+$058 & $  7$ & $>10.943$ & $>11.367$\tablenotemark{a} & $>11.449$ & $>11.876$ & $>12.017$ & $>0.527$ & \ldots & \ldots & \ldots & \ldots \\ 
0027$+$056 & $  5$ & $ 11.033$ & $ 11.061$ & $ 11.248$ & $ 11.310$ & $ 11.375$ & $ 0.280$ & $ 1$ & $ 1.45\pm 0.38$ & $ 1.45\pm 0.38$ & $ 1.45\pm 0.38$ \\ 
0035$+$413 & $  8$ & $ 10.873$ & $ 11.210$ & $ 11.423$ & $>11.497$ & $>11.679$ & $>0.321$ & $ 1$ & $ 7.40\pm 0.31$ & $ 7.40\pm 0.31$ & $ 7.40\pm 0.31$ \\ 
0041$+$341 & $  7$ & $ 10.628$ & $ 10.667$ & $ 10.698$ & $ 10.835$ & $ 10.865$ & $ 0.192$ & \ldots & \ldots & \ldots & \ldots \\ 
0044$+$566 & $  9$ & $ 10.595$ & $ 10.866$ & $ 10.880$ & $ 11.009$ & $ 11.097$ & $ 0.161$ & $ 1$ & $ 0.86\pm 0.13$ & $ 0.86\pm 0.13$ & $ 0.86\pm 0.13$ \\ 
0048$-$071 & $  5$ & $ 12.415$ & $ 12.455$ & $ 12.470$ & $ 12.490$ & $ 12.494$ & $ 0.041$ & $ 1$ & $10.79\pm 0.85$ & $10.79\pm 0.85$ & $10.79\pm 0.85$ \\ 
0048$-$097 & $ 22$ & $ 11.410$ & $ 11.851$ & $ 12.170$ & $ 12.405$ & $>12.634$ & $ 0.564$ & \ldots & \ldots & \ldots & \ldots \\ 
0055$+$300 & $ 14$ & $ 10.365$ & $ 10.521$ & $ 10.729$ & $ 10.818$ & $ 10.929$ & $ 0.329$ & $ 3$ & $0.054\pm0.012$ & $0.047\pm0.004$ & $0.047\pm0.004$ \\ 
0059$+$581 & $ 29$ & $ 11.318$ & $ 12.025$ & $ 12.301$ & $ 12.428$ & $ 12.821$ & $ 0.434$ & $ 4$ & $ 8.28\pm 0.41$ & $ 6.86\pm 0.47$ & $ 8.28\pm 0.41$ \\ 
0106$+$013 & $ 21$ & $ 11.393$ & $ 11.593$ & $ 11.894$ & $ 12.286$ & $ 13.330$ & $ 0.662$ & $ 5$ & $ 25.6\pm  1.8$ & $ 13.5\pm  1.2$ & $16.05\pm 0.73$ \\ 
0106$+$612 & $  7$ & $ 11.241$ & $ 11.668$ & $ 11.753$ & $ 11.979$ & $ 12.083$ & $ 0.343$ & $ 1$ & $ 20.3\pm  1.3$ & $ 20.3\pm  1.3$ & $ 20.3\pm  1.3$ \\ 
0106$+$678 & $  6$ & $ 10.884$ & $ 10.910$ & $ 10.941$ & $>11.083$ & $>11.158$ & $>0.197$ & $ 3$ & $ 7.62\pm 0.78$ & $ 1.08\pm 0.14$ & $0.353\pm0.070$ \\ 
0109$+$224 & $ 23$ & $ 11.045$ & $ 11.521$ & $ 11.775$ & $>11.875$ & $>12.283$ & $>0.387$ & \ldots & \ldots & \ldots & \ldots \\ 
0109$+$351 & $  6$ & $ 11.149$ & $ 11.212$ & $ 11.505$ & $ 11.750$ & $>11.755$ & $ 0.550$ & $ 3$ & $  5.4\pm  1.5$ & $ 3.92\pm 0.34$ & $ 2.50\pm 0.41$ \\ 
0110$+$318 & $  9$ & $ 11.507$ & $ 11.793$ & $ 12.017$ & $>12.121$ & $>12.439$ & $>0.362$ & $ 3$ & $ 18.8\pm  1.0$ & $ 17.3\pm  1.5$ & $ 18.8\pm  1.0$ \\ 
0111$+$021 & $  7$ & $ 10.550$ & $ 10.751$ & $ 10.889$ & $ 11.164$ & $ 11.260$ & $ 0.442$ & $ 1$ & $0.173\pm0.047$ & $0.173\pm0.047$ & $0.173\pm0.047$ \\ 
0112$-$017 & $  6$ & $ 11.033$ & $ 11.322$ & $ 11.464$ & $ 11.673$ & $ 12.083$ & $ 0.383$ & $ 2$ & $ 17.9\pm  1.8$ & $ 16.9\pm  1.3$ & $15.98\pm 0.87$ \\ 
0113$-$118 & $  8$ & $ 11.377$ & $ 11.644$ & $ 11.709$ & $ 11.869$ & $ 11.936$ & $ 0.253$ & $ 4$ & $ 15.7\pm  1.5$ & $10.98\pm 0.77$ & $ 7.69\pm 0.49$ \\ 
0116$-$219 & $  8$ & $ 10.807$ & $ 10.979$ & $ 11.255$ & $ 11.537$ & $ 11.555$ & $ 0.566$ & \ldots & \ldots & \ldots & \ldots \\ 
0118$-$272 & $  5$ & $>10.693$\tablenotemark{a} & $>10.733$\tablenotemark{a} & $>10.856$\tablenotemark{a} & $>11.076$\tablenotemark{a} & $>11.188$\tablenotemark{a} & $ 0.374$ & \ldots & \ldots & \ldots & \ldots \\ 
0119$+$041 & $  6$ & $>11.061$ & $ 11.230$ & $ 11.459$ & $ 11.748$ & $ 11.812$ & $ 0.533$ & \ldots & \ldots & \ldots & \ldots \\ 
0119$+$115 & $ 16$ & $ 10.705$ & $ 11.382$ & $ 11.584$ & $ 11.858$ & $ 12.121$ & $ 0.499$ & $ 2$ & $18.61\pm 0.82$ & $10.09\pm 0.63$ & $ 1.58\pm 0.44$ \\ 
0122$-$003 & $  9$ & $>10.829$ & $ 11.398$ & $ 11.617$ & $>11.630$ & $>12.111$ & $>0.262$ & $ 4$ & $ 14.0\pm  3.2$ & $ 8.94\pm 0.93$ & $  9.3\pm  1.1$ \\ 
0128$+$554 & $  7$ & $ 10.276$ & $ 10.415$ & $ 10.462$ & $>10.493$ & $>10.905$ & $>0.089$ & $ 1$ & $0.405\pm0.088$ & $0.405\pm0.088$ & $0.405\pm0.088$ \\ 
0130$-$171 & $  7$ & $ 11.258$ & $ 11.519$ & $ 11.555$ & $ 11.936$ & $ 12.161$ & $ 0.445$ & $ 2$ & $ 28.5\pm  3.0$ & $ 26.6\pm  4.4$ & $ 28.5\pm  3.0$ \\ 
0133$+$476 & $ 39$ & $ 11.962$ & $ 12.188$ & $ 12.493$ & $ 12.794$ & $ 13.053$ & $ 0.603$ & $ 6$ & $16.54\pm 0.56$ & $  7.8\pm  1.1$ & $ 4.97\pm 0.32$ \\ 
0134$+$579 & $  6$ & $ 10.037$ & $ 10.090$ & $ 10.137$ & $ 10.425$ & $ 10.517$ & $ 0.368$ & \ldots & \ldots & \ldots & \ldots \\ 
0136$+$176 & $  5$ & $>10.772$ & $ 11.064$ & $ 11.265$ & $>11.384$ & $>11.401$ & $>0.354$ & $ 2$ & $ 13.1\pm  2.1$ & $ 12.3\pm  1.8$ & $ 11.5\pm  1.5$ \\ 
0138$-$097 & $ 16$ & $ 10.644$ & $ 10.934$ & $ 11.225$ & $ 11.365$ & $ 11.922$ & $ 0.459$ & $ 1$ & $24.12\pm 0.97$ & $24.12\pm 0.97$ & $24.12\pm 0.97$ \\ 
0141$+$268 & $  6$ & $>11.076$\tablenotemark{a} & $>11.170$\tablenotemark{a} & $>11.380$\tablenotemark{a} & $>11.950$\tablenotemark{a} & $>11.968$\tablenotemark{a} & $ 0.715$ & \ldots & \ldots & \ldots & \ldots \\ 
0142$-$278 & $  8$ & $ 11.182$ & $ 11.415$ & $ 11.647$ & $ 12.061$ & $ 12.538$ & $ 0.632$ & \ldots & \ldots & \ldots & \ldots \\ 
0149$+$218 & $ 14$ & $ 11.743$ & $ 11.816$ & $ 11.917$ & $ 12.029$ & $>12.507$ & $ 0.241$ & $ 3$ & $14.29\pm 0.76$ & $ 7.39\pm 0.48$ & $ 0.48\pm 0.10$ \\ 
0149$+$710 & $  7$ & $ 10.167$ & $ 10.362$ & $ 10.408$ & $ 10.489$ & $ 10.653$ & $ 0.144$ & $ 4$ & $0.286\pm0.032$ & $0.228\pm0.032$ & $0.216\pm0.038$ \\ 
0151$+$081 & $ 10$ & $ 10.352$ & $ 10.703$ & $ 10.982$ & $ 11.250$ & $>11.332$ & $ 0.558$ & $ 1$ & $ 1.38\pm 0.22$ & $ 1.38\pm 0.22$ & $ 1.38\pm 0.22$ \\ 
0153$+$744 & $ 12$ & $ 11.061$ & $ 11.338$ & $ 11.610$ & $>11.701$ & $>12.079$ & $>0.395$ & $ 1$ & $ 3.47\pm 0.95$ & $ 3.47\pm 0.95$ & $ 3.47\pm 0.95$ \\ 
0159$+$723 & $  6$ & $>10.246$\tablenotemark{a} & $>10.382$\tablenotemark{a} & $>10.446$\tablenotemark{a} & $>10.727$\tablenotemark{a} & $>10.866$\tablenotemark{a} & $ 0.377$ & \ldots & \ldots & \ldots & \ldots \\ 
0200$+$304 & $ 12$ & $ 11.554$ & $ 11.860$ & $>12.107$ & $>12.439$ & $>12.778$ & $>0.582$ & $ 2$ & $ 15.4\pm  1.3$ & $ 9.23\pm 0.92$ & $ 3.08\pm 0.56$ \\ 
0202$+$149 & $ 35$ & $ 10.645$ & $ 10.992$ & $ 11.288$ & $ 11.588$ & $ 11.917$ & $ 0.596$ & $10$ & $15.88\pm 0.75$ & $ 5.36\pm 0.27$ & $10.21\pm 0.40$ \\ 
0202$+$319 & $ 14$ & $ 11.507$ & $ 11.968$ & $ 12.100$ & $ 12.290$ & $ 12.452$ & $ 0.354$ & $ 1$ & $ 10.5\pm  1.0$ & $ 10.5\pm  1.0$ & $ 10.5\pm  1.0$ \\ 
0202$-$172 & $  5$ & $ 11.387$ & $ 11.680$ & $ 11.780$ & $ 11.808$ & $ 11.828$ & $ 0.145$ & $ 2$ & $ 19.6\pm  4.4$ & $ 17.7\pm  3.7$ & $ 15.9\pm  3.1$ \\ 
0203$-$120 & $  7$ & $ 11.507$ & $ 11.762$ & $ 12.152$ & $>12.590$ & $>12.827$ & $>0.741$ & $ 1$ & $ 12.3\pm  2.3$ & $ 12.3\pm  2.3$ & $ 12.3\pm  2.3$ \\ 
0208$+$106 & $  8$ & $ 10.732$ & $ 11.134$ & $ 11.410$ & $ 11.744$ & $ 11.925$ & $ 0.607$ & $ 2$ & $ 4.82\pm 0.71$ & $ 4.45\pm 0.76$ & $ 4.08\pm 0.80$ \\ 
0210$+$515 & $  9$ & $ 10.149$ & $ 10.253$ & $ 10.364$ & $ 10.558$ & $ 10.626$ & $ 0.337$ & \ldots & \ldots & \ldots & \ldots \\ 
0212$+$735 & $ 19$ & $ 11.233$ & $ 11.520$ & $ 11.706$ & $ 11.841$ & $ 12.143$ & $ 0.354$ & $ 1$ & $ 6.64\pm 0.16$ & $ 6.64\pm 0.16$ & $ 6.64\pm 0.16$ \\ 
0214$+$083 & $ 14$ & $>10.567$ & $ 11.004$ & $ 11.334$ & $>11.250$ & $ 11.562$ & $>0.274$ & $ 1$ & $10.47\pm 0.97$ & $10.47\pm 0.97$ & $10.47\pm 0.97$ \\ 
0215$+$015 & $ 23$ & $ 11.305$ & $ 11.987$ & $ 12.422$ & $ 12.571$ & $ 12.922$ & $ 0.586$ & $ 3$ & $ 25.3\pm  1.2$ & $ 15.8\pm  4.2$ & $ 10.0\pm  1.1$ \\ 
0219$+$428 & $ 22$ & $ 11.107$ & $ 11.310$ & $ 11.453$ & $ 11.592$ & $ 11.867$ & $ 0.314$ & $ 4$ & $11.46\pm 0.79$ & $ 5.47\pm 0.70$ & $ 2.25\pm 0.62$ \\ 
0224$+$671 & $ 19$ & $ 11.013$ & $ 11.303$ & $ 11.537$ & $ 11.854$ & $ 12.382$ & $ 0.561$ & $ 5$ & $11.64\pm 0.21$ & $ 9.07\pm 0.33$ & $ 4.35\pm 0.21$ \\ 
0229$+$131 & $  9$ & $ 11.114$ & $ 11.401$ & $ 11.700$ & $ 11.815$ & $ 12.021$ & $ 0.443$ & $ 2$ & $ 14.0\pm  1.2$ & $10.57\pm 0.91$ & $ 7.11\pm 0.60$ \\ 
0234$+$285 & $ 29$ & $ 11.274$ & $ 11.853$ & $ 11.976$ & $ 12.236$ & $ 13.207$ & $ 0.413$ & $ 5$ & $ 24.6\pm  1.4$ & $11.79\pm 0.44$ & $ 24.6\pm  1.4$ \\ 
0235$+$164 & $ 41$ & $ 10.801$ & $ 11.561$ & $ 11.700$ & $ 11.918$ & $ 12.483$ & $ 0.390$ & \ldots & \ldots & \ldots & \ldots \\ 
0238$+$711 & $ 15$ & $>10.176$\tablenotemark{a} & $>10.635$\tablenotemark{a} & $>10.722$\tablenotemark{a} & $>10.934$ & $>11.292$ & $>0.331$ & \ldots & \ldots & \ldots & \ldots \\ 
0239$+$843 & $  6$ & $>10.143$\tablenotemark{a} & $>10.223$\tablenotemark{a} & $>10.318$\tablenotemark{a} & $>10.438$\tablenotemark{a} & $>10.504$\tablenotemark{a} & $ 0.243$ & \ldots & \ldots & \ldots & \ldots \\ 
0241$+$622 & $ 17$ & $ 10.000$ & $ 10.480$ & $ 10.651$ & $ 10.765$ & $ 10.852$ & $ 0.317$ & $ 2$ & $1.549\pm0.088$ & $1.120\pm0.057$ & $0.690\pm0.025$ \\ 
0248$+$430 & $  6$ & $ 10.845$ & $ 10.846$ & $ 11.090$ & $ 11.461$ & $ 11.630$ & $ 0.610$ & $ 3$ & $  7.4\pm  1.0$ & $ 6.09\pm 0.56$ & $ 6.09\pm 0.56$ \\ 
0250$+$320 & $ 11$ & $ 11.358$ & $ 11.690$ & $ 11.803$ & $>12.004$ & $ 12.318$ & $>0.347$ & $ 2$ & $ 16.1\pm  2.1$ & $ 12.8\pm  1.7$ & $  9.6\pm  1.2$ \\ 
0250$-$225 & $ 12$ & $ 10.589$ & $ 11.537$ & $ 11.698$ & $ 11.949$ & $>12.962$ & $ 0.442$ & \ldots & \ldots & \ldots & \ldots \\ 
0256$+$075 & $ 12$ & $ 10.723$ & $ 11.124$ & $ 11.344$ & $ 11.444$ & $ 11.669$ & $ 0.352$ & $ 3$ & $ 11.6\pm  1.2$ & $  8.9\pm  2.3$ & $ 11.6\pm  1.2$ \\ 
0300$+$470 & $ 37$ & $>10.941$\tablenotemark{a} & $>11.140$\tablenotemark{a} & $>11.529$\tablenotemark{a} & $>11.719$\tablenotemark{a} & $>12.017$\tablenotemark{a} & $ 0.584$ & \ldots & \ldots & \ldots & \ldots \\ 
0301$-$243 & $  6$ & $ 10.279$ & $ 10.630$ & $ 10.747$ & $ 10.876$ & $ 11.025$ & $ 0.275$ & $ 1$ & $ 2.29\pm 0.51$ & $ 2.29\pm 0.51$ & $ 2.29\pm 0.51$ \\ 
0303$+$490 & $  6$ & $>10.299$\tablenotemark{a} & $>10.326$\tablenotemark{a} & $>10.417$\tablenotemark{a} & $>10.577$\tablenotemark{a} & $>10.668$\tablenotemark{a} & $ 0.281$ & \ldots & \ldots & \ldots & \ldots \\ 
0305$+$039 & $ 10$ & $ 10.620$ & $ 10.868$ & $ 10.934$ & $ 11.045$ & $ 11.279$ & $ 0.201$ & $ 3$ & $0.111\pm0.015$ & $0.106\pm0.023$ & $0.106\pm0.023$ \\ 
0306$+$102 & $ 15$ & $ 11.672$ & $ 11.870$ & $ 12.029$ & $ 12.188$ & $>12.534$ & $ 0.351$ & $ 1$ & $ 11.7\pm  2.5$ & $ 11.7\pm  2.5$ & $ 11.7\pm  2.5$ \\ 
0309$+$411 & $ 21$ & $ 11.255$ & $ 11.418$ & $ 11.559$ & $>11.525$ & $ 11.927$ & $>0.122$ & $ 3$ & $0.290\pm0.023$ & $0.259\pm0.034$ & $0.092\pm0.012$ \\ 
0313$+$411 & $  8$ & $  9.819$ & $ 10.049$ & $ 10.176$ & $>10.305$ & $ 10.592$ & $>0.290$ & $ 2$ & $0.278\pm0.080$ & $0.241\pm0.057$ & $0.204\pm0.034$ \\ 
0316$+$413 & $ 52$ & $ 10.592$ & $ 10.933$ & $ 11.246$ & $ 11.408$ & $ 11.872$ & $ 0.499$ & $10$ & $0.409\pm0.046$ & $0.124\pm0.015$ & $0.021\pm0.004$ \\ 
0321$+$340 & $ 16$ & $ 10.773$ & $ 11.013$ & $ 11.294$ & $>11.246$ & $ 11.505$ & $>0.263$ & $ 1$ & $ 9.05\pm 0.32$ & $ 9.05\pm 0.32$ & $ 9.05\pm 0.32$ \\ 
0329$+$654 & $  7$ & $>10.068$\tablenotemark{a} & $>10.149$\tablenotemark{a} & $>10.299$\tablenotemark{a} & $>10.567$\tablenotemark{a} & $>10.724$\tablenotemark{a} & $ 0.447$ & \ldots & \ldots & \ldots & \ldots \\ 
0333$+$321 & $ 36$ & $>11.281$ & $ 11.734$ & $ 12.093$ & $ 12.267$ & $>13.398$ & $ 0.546$ & $12$ & $13.13\pm 0.16$ & $10.71\pm 0.53$ & $11.22\pm 0.38$ \\ 
0336$-$019 & $ 28$ & $ 11.651$ & $ 11.897$ & $ 12.029$ & $ 12.420$ & $ 12.632$ & $ 0.538$ & $ 6$ & $ 24.5\pm  1.6$ & $  9.7\pm  1.0$ & $ 0.79\pm 0.14$ \\ 
0346$+$800 & $  5$ & $>10.922$ & $>11.061$\tablenotemark{a} & $>11.250$\tablenotemark{a} & $>11.427$ & $>11.555$ & $>0.396$ & \ldots & \ldots & \ldots & \ldots \\ 
0347$-$211 & $  7$ & $ 11.365$ & $ 11.438$ & $ 11.644$ & $ 12.170$ & $ 12.299$ & $ 0.687$ & \ldots & \ldots & \ldots & \ldots \\ 
0355$+$508 & $ 42$ & $ 11.945$ & $ 12.274$ & $ 12.377$ & $ 12.464$ & $ 12.797$ & $ 0.215$ & $ 2$ & $ 8.65\pm 0.72$ & $  7.2\pm  1.3$ & $ 8.65\pm 0.72$ \\ 
0400$+$258 & $  7$ & $ 11.423$ & $ 11.511$ & $ 11.679$ & $ 11.779$ & $ 11.901$ & $ 0.299$ & $ 1$ & $11.74\pm 0.80$ & $11.74\pm 0.80$ & $11.74\pm 0.80$ \\ 
0403$-$132 & $ 16$ & $ 11.632$ & $ 11.714$ & $ 11.987$ & $ 12.190$ & $ 12.342$ & $ 0.499$ & $ 6$ & $20.80\pm 0.62$ & $ 16.8\pm  1.1$ & $ 11.2\pm  1.4$ \\ 
0415$+$379 & $112$ & $ 10.467$ & $ 11.386$ & $ 11.512$ & $ 11.634$ & $>12.017$ & $ 0.279$ & $38$ & $ 7.50\pm 0.22$ & $ 4.89\pm 0.31$ & $5.898\pm0.039$ \\ 
0420$+$417 & $ 16$ & $ 11.204$ & $ 11.431$ & $ 11.595$ & $ 11.711$ & $>11.818$ & $ 0.310$ & $ 5$ & $ 8.41\pm 0.39$ & $ 3.35\pm 0.33$ & $0.283\pm0.071$ \\ 
0420$-$014 & $ 58$ & $ 11.843$ & $ 12.272$ & $ 12.490$ & $ 12.736$ & $ 13.061$ & $ 0.489$ & $ 4$ & $ 5.46\pm 0.41$ & $ 4.24\pm 0.44$ & $ 2.35\pm 0.51$ \\ 
0422$+$004 & $ 17$ & $ 10.761$ & $ 11.373$ & $ 11.452$ & $ 11.582$ & $>12.464$ & $ 0.237$ & $ 1$ & $ 0.74\pm 0.16$ & $ 0.74\pm 0.16$ & $ 0.74\pm 0.16$ \\ 
0429$+$415 & $  8$ & $  9.342$ & $  9.604$ & $  9.713$ & $  9.908$ & $ 10.867$ & $ 0.336$ & $ 1$ & $ 3.57\pm 0.94$ & $ 3.57\pm 0.94$ & $ 3.57\pm 0.94$ \\ 
0430$+$052 & $128$ & $ 10.778$ & $ 11.179$ & $ 11.362$ & $ 11.620$ & $>12.152$ & $ 0.469$ & $51$ & $ 6.28\pm 0.12$ & $4.740\pm0.047$ & $ 5.16\pm 0.27$ \\ 
0430$+$289 & $ 10$ & $>10.473$\tablenotemark{a} & $>10.709$\tablenotemark{a} & $>10.836$\tablenotemark{a} & $>11.215$\tablenotemark{a} & $>11.294$\tablenotemark{a} & $ 0.524$ & \ldots & \ldots & \ldots & \ldots \\ 
0440$-$003 & $ 15$ & $ 10.802$ & $ 11.017$ & $ 11.152$ & $ 11.462$ & $ 11.710$ & $ 0.471$ & $ 1$ & $ 0.62\pm 0.12$ & $ 0.62\pm 0.12$ & $ 0.62\pm 0.12$ \\ 
0446$+$112 & $ 11$ & $ 11.576$ & $ 11.886$ & $ 12.064$ & $ 12.326$ & $ 12.500$ & $ 0.468$ & $ 2$ & $ 6.72\pm 0.47$ & $ 6.60\pm 0.62$ & $ 6.48\pm 0.76$ \\ 
0451$-$282 & $  6$ & $ 11.652$ & $ 11.979$ & $ 12.134$ & $ 12.196$ & $ 12.299$ & $ 0.245$ & $ 1$ & $11.48\pm 0.92$ & $11.48\pm 0.92$ & $11.48\pm 0.92$ \\ 
0454$+$844 & $ 17$ & $>10.076$\tablenotemark{a} & $>10.217$\tablenotemark{a} & $>10.481$\tablenotemark{a} & $>10.577$\tablenotemark{a} & $>10.701$\tablenotemark{a} & $ 0.392$ & \ldots & \ldots & \ldots & \ldots \\ 
0454$-$234 & $ 14$ & $ 11.643$ & $ 11.799$ & $ 12.017$ & $ 12.210$ & $ 12.405$ & $ 0.441$ & $ 1$ & $ 14.8\pm  1.8$ & $ 14.8\pm  1.8$ & $ 14.8\pm  1.8$ \\ 
0458$-$020 & $ 16$ & $ 11.825$ & $ 11.914$ & $ 12.072$ & $ 12.215$ & $ 12.342$ & $ 0.335$ & $ 2$ & $  6.0\pm  1.5$ & $  4.3\pm  1.1$ & $  6.0\pm  1.5$ \\ 
0502$+$049 & $  9$ & $ 11.713$ & $ 11.860$ & $ 12.000$ & $ 12.215$ & $ 12.757$ & $ 0.386$ & $ 4$ & $  9.4\pm  1.1$ & $ 8.46\pm 0.53$ & $  9.4\pm  1.1$ \\ 
0506$+$056 & $ 18$ & $ 10.588$ & $ 10.744$ & $ 10.855$ & $ 11.146$ & $ 11.704$ & $ 0.433$ & $ 2$ & $ 1.07\pm 0.14$ & $ 1.03\pm 0.16$ & $ 0.99\pm 0.18$ \\ 
0507$+$179 & $ 11$ & $ 11.786$ & $ 12.143$ & $ 12.201$ & $ 12.415$ & $ 12.758$ & $ 0.303$ & $ 4$ & $ 5.04\pm 0.29$ & $ 3.96\pm 0.78$ & $ 5.04\pm 0.29$ \\ 
0509$+$406 & $  7$ & $>11.246$\tablenotemark{a} & $>11.723$\tablenotemark{a} & $>11.952$\tablenotemark{a} & $>11.970$\tablenotemark{a} & $>12.017$\tablenotemark{a} & $ 0.276$ & \ldots & \ldots & \ldots & \ldots \\ 
0518$+$211 & $ 17$ & $>10.832$\tablenotemark{a} & $>10.951$\tablenotemark{a} & $>11.041$\tablenotemark{a} & $>11.199$\tablenotemark{a} & $>11.423$\tablenotemark{a} & $ 0.277$ & \ldots & \ldots & \ldots & \ldots \\ 
0519$+$011 & $  8$ & $  9.049$ & $  9.459$ & $  9.911$ & $>10.025$ & $>10.350$ & $>0.572$ & $ 4$ & $ 26.7\pm  7.9$ & $ 25.5\pm  5.0$ & $ 23.8\pm  3.6$ \\ 
0528$+$134 & $ 52$ & $ 11.520$ & $ 11.861$ & $ 12.137$ & $ 12.588$ & $ 13.072$ & $ 0.685$ & $ 9$ & $18.41\pm 0.24$ & $  8.0\pm  1.2$ & $ 1.26\pm 0.28$ \\ 
0529$+$075 & $ 10$ & $ 10.217$ & $ 10.320$ & $ 10.473$ & $ 10.559$ & $ 10.705$ & $ 0.268$ & $ 3$ & $ 22.8\pm  2.1$ & $ 10.7\pm  3.3$ & $ 8.95\pm 0.71$ \\ 
0529$+$483 & $ 17$ & $ 11.528$ & $ 11.890$ & $ 12.255$ & $ 12.380$ & $ 12.626$ & $ 0.511$ & $ 4$ & $ 19.8\pm  3.0$ & $ 14.6\pm  2.0$ & $ 16.5\pm  3.5$ \\ 
0536$+$145 & $  6$ & $ 11.884$ & $ 12.107$ & $ 12.270$ & $>12.464$ & $>12.572$ & $>0.389$ & \ldots & \ldots & \ldots & \ldots \\ 
0539$-$057 & $ 12$ & $ 10.583$ & $ 10.962$ & $ 11.167$ & $ 11.549$ & $ 12.017$ & $ 0.589$ & $ 3$ & $ 13.8\pm  2.1$ & $  7.8\pm  1.9$ & $  6.5\pm  1.6$ \\ 
0552$+$398 & $ 42$ & $ 11.609$ & $ 11.787$ & $ 11.893$ & $ 11.995$ & $ 12.149$ & $ 0.235$ & $ 2$ & $1.256\pm0.085$ & $0.753\pm0.073$ & $1.256\pm0.085$ \\ 
0603$+$476 & $ 15$ & $>10.638$\tablenotemark{a} & $>10.906$\tablenotemark{a} & $>11.057$\tablenotemark{a} & $>11.201$\tablenotemark{a} & $>11.452$ & $ 0.328$ & \ldots & \ldots & \ldots & \ldots \\ 
0605$-$085 & $ 21$ & $ 11.501$ & $ 11.598$ & $ 11.665$ & $ 12.025$ & $ 12.253$ & $ 0.456$ & $ 4$ & $ 32.0\pm  5.1$ & $17.42\pm 0.52$ & $19.36\pm 0.59$ \\ 
0605$-$153 & $  6$ & $ 10.425$ & $ 10.497$ & $ 10.777$ & $>10.963$ & $>11.279$ & $>0.490$ & $ 1$ & $ 4.04\pm 0.94$ & $ 4.04\pm 0.94$ & $ 4.04\pm 0.94$ \\ 
0607$-$157 & $ 24$ & $ 11.336$ & $ 11.690$ & $ 12.127$ & $ 12.318$ & $ 12.627$ & $ 0.618$ & $ 1$ & $ 0.57\pm 0.18$ & $ 0.57\pm 0.18$ & $ 0.57\pm 0.18$ \\ 
0609$+$413 & $  8$ & $>10.740$\tablenotemark{a} & $>11.146$\tablenotemark{a} & $>11.322$\tablenotemark{a} & $>11.489$\tablenotemark{a} & $>11.623$\tablenotemark{a} & $ 0.377$ & \ldots & \ldots & \ldots & \ldots \\ 
0613$+$570 & $ 11$ & $>10.491$\tablenotemark{a} & $>10.539$\tablenotemark{a} & $>10.777$\tablenotemark{a} & $>10.966$\tablenotemark{a} & $>12.049$\tablenotemark{a} & $ 0.455$ & \ldots & \ldots & \ldots & \ldots \\ 
0615$-$172 & $  5$ & $ 10.412$ & $ 10.572$ & $ 10.618$ & $ 10.688$ & $ 10.730$ & $ 0.133$ & \ldots & \ldots & \ldots & \ldots \\ 
0619$+$334 & $  8$ & $ 11.583$ & $ 11.737$ & $ 11.968$ & $ 12.314$ & $ 12.568$ & $ 0.580$ & $ 1$ & $ 34.8\pm  3.3$ & $ 34.8\pm  3.3$ & $ 34.8\pm  3.3$ \\ 
0621$+$446 & $  9$ & $>10.866$\tablenotemark{a} & $>11.292$\tablenotemark{a} & $>11.386$\tablenotemark{a} & $>11.425$\tablenotemark{a} & $>11.656$\tablenotemark{a} & $ 0.154$ & \ldots & \ldots & \ldots & \ldots \\ 
0627$-$199 & $  6$ & $>11.494$\tablenotemark{a} & $>11.581$\tablenotemark{a} & $>11.664$\tablenotemark{a} & $>11.824$\tablenotemark{a} & $>12.391$ & $ 0.273$ & \ldots & \ldots & \ldots & \ldots \\ 
0636$+$680 & $ 11$ & $ 10.795$ & $ 10.939$ & $ 11.068$ & $ 11.248$ & $ 11.412$ & $ 0.341$ & $ 1$ & $ 1.30\pm 0.32$ & $ 1.30\pm 0.32$ & $ 1.30\pm 0.32$ \\ 
0642$+$449 & $ 16$ & $ 11.819$ & $ 12.045$ & $ 12.274$ & $ 12.403$ & $ 12.444$ & $ 0.390$ & $ 3$ & $ 8.52\pm 0.42$ & $ 4.14\pm 0.25$ & $ 4.14\pm 0.25$ \\ 
0648$-$165 & $  8$ & $>11.072$\tablenotemark{a} & $>11.228$\tablenotemark{a} & $>11.572$\tablenotemark{a} & $>11.655$\tablenotemark{a} & $>11.919$\tablenotemark{a} & $ 0.455$ & \ldots & \ldots & \ldots & \ldots \\ 
0650$+$453 & $ 10$ & $  9.925$ & $ 11.481$ & $ 11.777$ & $ 12.360$ & $ 12.827$ & $ 0.766$ & $ 2$ & $ 4.34\pm 0.82$ & $ 3.42\pm 0.68$ & $ 2.51\pm 0.54$ \\ 
0650$+$507 & $ 11$ & $ 11.033$ & $ 11.301$ & $ 11.431$ & $ 11.565$ & $ 11.765$ & $ 0.293$ & $ 1$ & $ 2.61\pm 0.35$ & $ 2.61\pm 0.35$ & $ 2.61\pm 0.35$ \\ 
0700$-$197 & $  6$ & $>11.375$\tablenotemark{a} & $>11.522$\tablenotemark{a} & $>11.651$\tablenotemark{a} & $>11.720$\tablenotemark{a} & $>11.920$\tablenotemark{a} & $ 0.224$ & \ldots & \ldots & \ldots & \ldots \\ 
0707$+$476 & $ 10$ & $ 11.179$ & $ 11.408$ & $ 11.572$ & $ 11.705$ & $ 11.965$ & $ 0.329$ & $ 3$ & $ 8.33\pm 0.92$ & $ 7.48\pm 0.73$ & $ 7.48\pm 0.73$ \\ 
0708$+$506 & $  7$ & $ 11.455$ & $ 11.560$ & $>11.537$ & $>11.787$ & $>11.836$ & $>0.255$ & \ldots & \ldots & \ldots & \ldots \\ 
0710$+$196 & $ 10$ & $>10.622$ & $ 11.459$ & $>11.619$ & $>11.853$ & $>12.545$ & $>0.425$ & \ldots & \ldots & \ldots & \ldots \\ 
0716$+$332 & $ 10$ & $>11.137$ & $ 11.380$ & $ 11.691$ & $>11.951$ & $>12.190$ & $>0.577$ & $ 1$ & $ 0.91\pm 0.28$ & $ 0.91\pm 0.28$ & $ 0.91\pm 0.28$ \\ 
0716$+$714 & $ 77$ & $>11.286$ & $ 11.950$ & $ 12.215$ & $ 12.549$ & $ 12.889$ & $ 0.598$ & $12$ & $18.64\pm 0.53$ & $ 5.73\pm 0.65$ & $ 4.93\pm 0.56$ \\ 
0722$+$145 & $ 15$ & $ 11.438$ & $ 11.561$ & $ 11.751$ & $ 11.872$ & $ 12.609$ & $ 0.344$ & \ldots & \ldots & \ldots & \ldots \\ 
0723$-$008 & $ 13$ & $ 10.899$ & $ 11.134$ & $ 11.320$ & $ 11.422$ & $ 11.782$ & $ 0.320$ & $ 2$ & $ 1.04\pm 0.15$ & $ 0.99\pm 0.12$ & $0.933\pm0.091$ \\ 
0727$-$115 & $ 23$ & $ 10.736$ & $ 12.210$ & $ 12.459$ & $ 12.623$ & $ 12.777$ & $ 0.444$ & $ 2$ & $ 6.05\pm 0.60$ & $ 3.75\pm 0.47$ & $ 1.46\pm 0.33$ \\ 
0730$+$504 & $ 13$ & $ 11.548$ & $ 11.631$ & $ 11.824$ & $ 11.944$ & $ 12.574$ & $ 0.346$ & $ 2$ & $16.09\pm 0.53$ & $ 15.0\pm  2.2$ & $16.09\pm 0.53$ \\ 
0735$+$178 & $ 33$ & $>10.752$\tablenotemark{a} & $>11.155$\tablenotemark{a} & $>11.288$\tablenotemark{a} & $>11.459$\tablenotemark{a} & $>11.748$ & $ 0.336$ & \ldots & \ldots & \ldots & \ldots \\ 
0736$+$017 & $ 27$ & $ 11.121$ & $ 11.508$ & $ 11.685$ & $ 11.957$ & $ 12.260$ & $ 0.475$ & $ 9$ & $11.90\pm 0.29$ & $ 10.7\pm  1.0$ & $11.90\pm 0.29$ \\ 
0738$+$313 & $ 40$ & $ 10.394$ & $ 10.911$ & $ 11.318$ & $ 11.504$ & $ 11.816$ & $ 0.593$ & $ 9$ & $ 10.7\pm  1.2$ & $5.459\pm0.052$ & $ 5.83\pm 0.12$ \\ 
0738$+$548 & $  6$ & $ 11.559$ & $ 11.997$ & $ 12.274$ & $ 12.297$ & $ 12.436$ & $ 0.332$ & \ldots & \ldots & \ldots & \ldots \\ 
0742$+$103 & $ 21$ & $ 10.756$ & $ 10.914$ & $ 11.104$ & $ 11.258$ & $ 11.691$ & $ 0.377$ & \ldots & \ldots & \ldots & \ldots \\ 
0743$-$006 & $  6$ & $ 10.960$ & $ 11.146$ & $ 11.217$ & $ 11.286$ & $ 11.303$ & $ 0.159$ & $ 3$ & $ 4.76\pm 0.39$ & $ 2.56\pm 0.53$ & $ 2.56\pm 0.53$ \\ 
0745$+$241 & $ 22$ & $>11.290$ & $ 11.380$ & $ 11.508$ & $ 11.699$ & $ 11.802$ & $ 0.350$ & $ 4$ & $ 6.30\pm 0.70$ & $0.287\pm0.081$ & $0.100\pm0.025$ \\ 
0748$+$126 & $ 24$ & $ 11.384$ & $ 11.951$ & $ 12.083$ & $ 12.185$ & $ 12.365$ & $ 0.263$ & $ 5$ & $15.04\pm 0.62$ & $ 5.92\pm 0.56$ & $ 4.39\pm 0.34$ \\ 
0749$+$540 & $  6$ & $>11.283$\tablenotemark{a} & $>11.487$\tablenotemark{a} & $>11.529$\tablenotemark{a} & $>11.712$\tablenotemark{a} & $>11.800$\tablenotemark{a} & $ 0.253$ & \ldots & \ldots & \ldots & \ldots \\ 
0752$-$116 & $  7$ & $>10.427$\tablenotemark{a} & $>10.729$\tablenotemark{a} & $>10.919$\tablenotemark{a} & $>11.061$\tablenotemark{a} & $>11.328$\tablenotemark{a} & $ 0.366$ & \ldots & \ldots & \ldots & \ldots \\ 
0754$+$100 & $ 27$ & $ 11.403$ & $ 11.729$ & $ 11.964$ & $ 12.201$ & $ 12.332$ & $ 0.495$ & $ 4$ & $ 14.4\pm  1.2$ & $ 7.47\pm 0.55$ & $ 4.99\pm 0.40$ \\ 
0804$+$499 & $ 18$ & $ 11.238$ & $ 11.914$ & $ 11.992$ & $ 12.283$ & $ 12.509$ & $ 0.401$ & $ 1$ & $ 1.02\pm 0.26$ & $ 1.02\pm 0.26$ & $ 1.02\pm 0.26$ \\ 
0804$-$055 & $  6$ & $>10.294$\tablenotemark{a} & $>10.508$\tablenotemark{a} & $>10.580$\tablenotemark{a} & $>10.695$\tablenotemark{a} & $>10.765$\tablenotemark{a} & $ 0.213$ & \ldots & \ldots & \ldots & \ldots \\ 
0805$-$077 & $ 20$ & $ 11.342$ & $ 11.877$ & $ 12.127$ & $ 12.468$ & $ 13.367$ & $ 0.593$ & $ 5$ & $ 41.5\pm  5.6$ & $ 21.3\pm  2.1$ & $ 21.3\pm  2.1$ \\ 
0806$+$524 & $ 20$ & $>10.190$ & $ 10.515$ & $ 10.594$ & $ 10.793$ & $>11.097$ & $ 0.310$ & $ 3$ & $ 2.45\pm 0.21$ & $ 1.46\pm 0.12$ & $ 1.30\pm 0.14$ \\ 
0808$+$019 & $ 16$ & $ 11.782$ & $ 11.992$ & $ 12.161$ & $ 12.272$ & $>12.964$ & $ 0.311$ & $ 2$ & $13.70\pm 0.91$ & $ 12.6\pm  1.0$ & $ 11.4\pm  1.1$ \\ 
0810$+$646 & $  6$ & $>11.299$ & $ 11.690$ & $>11.695$ & $>11.925$ & $>12.009$ & $>0.264$ & \ldots & \ldots & \ldots & \ldots \\ 
0814$+$425 & $ 28$ & $>10.863$\tablenotemark{a} & $>11.494$\tablenotemark{a} & $>11.632$\tablenotemark{a} & $>11.905$\tablenotemark{a} & $>12.678$ & $ 0.441$ & \ldots & \ldots & \ldots & \ldots \\ 
0815$-$094 & $ 10$ & $>10.037$\tablenotemark{a} & $>10.086$\tablenotemark{a} & $>10.134$\tablenotemark{a} & $>10.228$\tablenotemark{a} & $>10.362$\tablenotemark{a} & $ 0.162$ & \ldots & \ldots & \ldots & \ldots \\ 
0821$+$394 & $  8$ & $ 11.760$ & $ 11.799$ & $ 11.847$ & $ 12.201$ & $ 12.599$ & $ 0.432$ & $ 2$ & $ 8.74\pm 0.80$ & $  7.0\pm  1.1$ & $  5.2\pm  1.3$ \\ 
0821$+$621 & $  9$ & $ 10.455$ & $ 10.725$ & $ 10.857$ & $ 10.940$ & $ 11.107$ & $ 0.242$ & $ 4$ & $  8.5\pm  1.9$ & $ 4.77\pm 0.60$ & $ 1.97\pm 0.45$ \\ 
0823$+$033 & $ 30$ & $ 11.563$ & $ 11.956$ & $ 12.590$ & $>12.489$ & $ 13.260$ & $>0.546$ & $ 6$ & $12.11\pm 0.46$ & $ 10.1\pm  1.3$ & $ 0.99\pm 0.17$ \\ 
0823$-$223 & $  6$ & $>10.760$\tablenotemark{a} & $>10.914$\tablenotemark{a} & $>10.951$\tablenotemark{a} & $>11.107$\tablenotemark{a} & $>11.430$\tablenotemark{a} & $ 0.218$ & \ldots & \ldots & \ldots & \ldots \\ 
0827$+$243 & $ 27$ & $ 11.243$ & $ 11.548$ & $ 11.782$ & $ 12.117$ & $ 12.389$ & $ 0.575$ & $ 5$ & $ 19.8\pm  1.3$ & $18.88\pm 0.29$ & $ 1.33\pm 0.24$ \\ 
0829$+$046 & $ 32$ & $ 10.985$ & $ 11.204$ & $ 11.389$ & $ 11.719$ & $>12.281$ & $ 0.531$ & $ 4$ & $10.20\pm 0.41$ & $ 6.49\pm 0.26$ & $ 8.74\pm 0.25$ \\ 
0834$-$201 & $ 11$ & $>10.521$ & $ 11.196$ & $ 11.788$ & $ 12.053$ & $ 12.155$ & $ 0.756$ & $ 1$ & $ 7.19\pm 0.86$ & $ 7.19\pm 0.86$ & $ 7.19\pm 0.86$ \\ 
0836$+$182 & $  6$ & $>10.262$ & $>10.358$\tablenotemark{a} & $>10.389$ & $>10.526$ & $>10.636$ & $>0.193$ & \ldots & \ldots & \ldots & \ldots \\ 
0836$+$710 & $ 37$ & $ 11.491$ & $ 11.911$ & $ 12.149$ & $ 12.456$ & $ 12.785$ & $ 0.556$ & $15$ & $21.51\pm 0.67$ & $15.52\pm 0.31$ & $  7.0\pm  1.2$ \\ 
0837$+$012 & $  6$ & $ 10.961$ & $ 11.068$ & $ 11.100$ & $ 11.212$ & $ 11.412$ & $ 0.164$ & $ 1$ & $ 14.8\pm  1.6$ & $ 14.8\pm  1.6$ & $ 14.8\pm  1.6$ \\ 
0838$+$133 & $ 24$ & $ 11.100$ & $ 11.462$ & $ 11.760$ & $ 11.905$ & $>12.188$ & $ 0.470$ & $ 7$ & $10.65\pm 0.39$ & $ 9.48\pm 0.14$ & $  6.4\pm  1.4$ \\ 
0845$-$068 & $  7$ & $>10.230$\tablenotemark{a} & $>10.486$\tablenotemark{a} & $>10.833$\tablenotemark{a} & $>11.061$\tablenotemark{a} & $>11.149$ & $ 0.580$ & \ldots & \ldots & \ldots & \ldots \\ 
0846$+$513 & $ 17$ & $ 11.111$ & $ 11.403$ & $ 11.695$ & $ 11.934$ & $ 12.164$ & $ 0.546$ & $ 2$ & $ 6.58\pm 0.75$ & $ 5.60\pm 0.62$ & $ 4.61\pm 0.48$ \\ 
0847$-$120 & $ 11$ & $ 11.540$ & $ 11.748$ & $ 11.943$ & $ 12.281$ & $>12.524$ & $ 0.547$ & $ 2$ & $  6.4\pm  1.6$ & $  4.7\pm  1.0$ & $ 3.06\pm 0.45$ \\ 
0850$+$581 & $ 14$ & $  9.770$ & $ 10.737$ & $ 11.033$ & $ 11.083$ & $ 11.152$ & $ 0.378$ & $ 8$ & $ 7.60\pm 0.27$ & $ 4.87\pm 0.71$ & $3.183\pm0.066$ \\ 
0851$+$202 & $146$ & $ 11.318$ & $ 12.033$ & $ 12.274$ & $ 12.568$ & $ 13.134$ & $ 0.548$ & $17$ & $15.14\pm 0.43$ & $ 4.59\pm 0.38$ & $ 5.75\pm 0.30$ \\ 
0854$-$108 & $ 11$ & $>10.751$\tablenotemark{a} & $>10.927$\tablenotemark{a} & $>11.111$\tablenotemark{a} & $>11.558$\tablenotemark{a} & $>11.925$\tablenotemark{a} & $ 0.621$ & \ldots & \ldots & \ldots & \ldots \\ 
0859$+$210 & $  6$ & $ 11.422$ & $ 11.439$ & $ 11.770$ & $ 11.806$ & $ 11.952$ & $ 0.398$ & $ 3$ & $ 23.5\pm  7.3$ & $ 22.3\pm  3.8$ & $ 23.5\pm  7.3$ \\ 
0859$+$470 & $  5$ & $ 11.238$ & $ 11.316$ & $ 11.631$ & $ 11.724$ & $ 11.918$ & $ 0.437$ & $ 2$ & $ 16.1\pm  1.3$ & $ 12.4\pm  1.0$ & $ 16.1\pm  1.3$ \\ 
0859$-$140 & $ 11$ & $ 10.640$ & $ 10.829$ & $ 11.025$ & $ 11.340$ & $ 11.974$ & $ 0.528$ & $ 5$ & $  7.5\pm  1.4$ & $ 4.92\pm 0.22$ & $ 3.49\pm 0.30$ \\ 
0903$-$088 & $  5$ & $>10.920$ & $>11.064$\tablenotemark{a} & $>11.215$\tablenotemark{a} & $>11.179$ & $>11.283$\tablenotemark{a} & $>0.131$ & \ldots & \ldots & \ldots & \ldots \\ 
0906$+$015 & $ 27$ & $ 11.476$ & $ 11.763$ & $ 12.045$ & $ 12.507$ & $>12.793$ & $ 0.694$ & $ 3$ & $21.44\pm 0.29$ & $19.58\pm 0.30$ & $21.44\pm 0.29$ \\ 
0910$-$208 & $  7$ & $ 10.279$ & $ 10.410$ & $ 10.528$ & $ 10.831$ & $>10.964$ & $ 0.451$ & \ldots & \ldots & \ldots & \ldots \\ 
0912$+$297 & $  6$ & $> 9.989$\tablenotemark{a} & $>10.127$\tablenotemark{a} & $>10.215$\tablenotemark{a} & $>10.371$\tablenotemark{a} & $>10.450$\tablenotemark{a} & $ 0.274$ & \ldots & \ldots & \ldots & \ldots \\ 
0916$+$864 & $  5$ & $>10.258$\tablenotemark{a} & $>10.377$\tablenotemark{a} & $>10.568$\tablenotemark{a} & $>10.665$\tablenotemark{a} & $>10.807$\tablenotemark{a} & $ 0.320$ & \ldots & \ldots & \ldots & \ldots \\ 
0917$+$449 & $ 18$ & $ 12.173$ & $ 12.427$ & $ 12.508$ & $ 12.708$ & $>12.844$ & $ 0.313$ & $ 4$ & $ 12.9\pm  2.1$ & $ 10.1\pm  1.3$ & $  4.2\pm  1.3$ \\ 
0917$+$624 & $ 29$ & $ 10.999$ & $ 11.322$ & $ 11.574$ & $ 11.774$ & $ 12.124$ & $ 0.478$ & $ 6$ & $ 13.3\pm  1.5$ & $ 9.28\pm 0.68$ & $ 7.15\pm 0.51$ \\ 
0922$+$316 & $  6$ & $ 10.528$ & $ 10.562$ & $>10.660$ & $>10.795$ & $>10.885$ & $>0.262$ & $ 3$ & $ 3.02\pm 0.41$ & $ 1.90\pm 0.15$ & $ 0.64\pm 0.19$ \\ 
0923$+$392 & $ 44$ & $ 10.061$ & $ 10.613$ & $ 10.895$ & $>10.997$ & $>11.630$ & $>0.415$ & $ 5$ & $ 2.64\pm 0.57$ & $1.567\pm0.045$ & $0.311\pm0.079$ \\ 
0925$+$504 & $ 18$ & $ 10.943$ & $ 11.322$ & $ 11.537$ & $>11.504$ & $>11.903$ & $>0.205$ & $ 4$ & $ 7.05\pm 0.38$ & $ 6.28\pm 0.71$ & $ 7.01\pm 0.94$ \\ 
0938$-$076 & $ 10$ & $ 11.021$ & $ 11.228$ & $ 11.427$ & $>11.555$ & $>11.708$ & $>0.360$ & $ 4$ & $ 4.17\pm 0.60$ & $ 3.86\pm 0.23$ & $ 4.17\pm 0.60$ \\ 
0938$-$133 & $  7$ & $ 10.531$ & $ 10.762$ & $ 10.978$ & $ 11.137$ & $ 11.238$ & $ 0.406$ & \ldots & \ldots & \ldots & \ldots \\ 
0939$-$077 & $  7$ & $>10.960$\tablenotemark{a} & $>11.225$\tablenotemark{a} & $>11.418$\tablenotemark{a} & $>11.524$\tablenotemark{a} & $>11.673$ & $ 0.332$ & \ldots & \ldots & \ldots & \ldots \\ 
0945$+$408 & $ 35$ & $ 11.061$ & $ 11.405$ & $ 11.575$ & $ 11.829$ & $>12.519$ & $ 0.452$ & $10$ & $ 19.7\pm  1.0$ & $14.77\pm 0.33$ & $13.31\pm 0.69$ \\ 
0946$+$006 & $ 25$ & $>11.502$ & $ 12.045$ & $ 12.283$ & $>12.348$ & $ 12.804$ & $>0.334$ & $ 1$ & $ 10.3\pm  1.1$ & $ 10.3\pm  1.1$ & $ 10.3\pm  1.1$ \\ 
0953$+$254 & $ 17$ & $ 10.813$ & $ 11.332$ & $ 11.808$ & $>11.968$ & $ 12.236$ & $>0.625$ & $ 8$ & $10.02\pm 0.15$ & $ 6.99\pm 0.44$ & $ 4.22\pm 0.72$ \\ 
0954$+$658 & $ 41$ & $ 10.825$ & $ 11.433$ & $ 11.763$ & $ 12.064$ & $>12.606$ & $ 0.622$ & $ 7$ & $ 14.8\pm  1.4$ & $ 7.61\pm 0.36$ & $ 6.93\pm 0.77$ \\ 
0955$+$476 & $ 17$ & $ 11.114$ & $ 11.413$ & $ 11.528$ & $ 11.658$ & $ 12.243$ & $ 0.274$ & $ 3$ & $ 7.25\pm 0.80$ & $ 2.30\pm 0.58$ & $ 7.25\pm 0.80$ \\ 
1011$+$496 & $ 13$ & $ 10.501$ & $ 10.803$ & $ 11.097$ & $ 11.188$ & $ 11.375$ & $ 0.415$ & $ 1$ & $1.112\pm0.096$ & $1.112\pm0.096$ & $1.112\pm0.096$ \\ 
1012$+$232 & $  7$ & $ 11.199$ & $ 11.511$ & $ 11.577$ & $ 11.956$ & $ 12.117$ & $ 0.472$ & $ 2$ & $ 9.58\pm 0.57$ & $ 8.86\pm 0.70$ & $ 8.14\pm 0.83$ \\ 
1013$+$054 & $ 11$ & $ 11.053$ & $ 11.425$ & $ 11.679$ & $ 12.124$ & $>12.382$ & $ 0.666$ & $ 1$ & $ 3.97\pm 0.96$ & $ 3.97\pm 0.96$ & $ 3.97\pm 0.96$ \\ 
1015$+$359 & $ 14$ & $ 10.633$ & $ 10.778$ & $ 11.057$ & $ 11.572$ & $ 12.127$ & $ 0.723$ & $ 5$ & $ 34.2\pm  2.3$ & $ 8.48\pm 0.83$ & $ 13.1\pm  1.8$ \\ 
1027$+$749 & $ 12$ & $ 10.900$ & $ 11.158$ & $ 11.444$ & $ 11.762$ & $ 11.949$ & $ 0.602$ & $ 2$ & $ 7.36\pm 0.29$ & $ 5.32\pm 0.34$ & $ 3.29\pm 0.38$ \\ 
1030$+$415 & $  6$ & $ 11.508$ & $ 11.590$ & $ 11.775$ & $ 11.999$ & $ 12.009$ & $ 0.439$ & \ldots & \ldots & \ldots & \ldots \\ 
1030$+$611 & $ 14$ & $ 11.650$ & $ 11.923$ & $ 12.029$ & $ 12.124$ & $ 12.377$ & $ 0.227$ & $ 3$ & $ 14.3\pm  1.3$ & $ 6.01\pm 0.29$ & $ 1.89\pm 0.45$ \\ 
1034$-$293 & $ 10$ & $ 11.068$ & $ 11.279$ & $ 11.387$ & $ 11.591$ & $ 11.853$ & $ 0.345$ & $ 1$ & $ 7.19\pm 0.69$ & $ 7.19\pm 0.69$ & $ 7.19\pm 0.69$ \\ 
1036$+$054 & $ 16$ & $ 11.130$ & $ 11.330$ & $ 11.444$ & $ 11.664$ & $ 12.004$ & $ 0.366$ & $ 2$ & $  5.9\pm  1.3$ & $ 5.71\pm 0.83$ & $ 5.50\pm 0.34$ \\ 
1038$+$064 & $  9$ & $ 11.661$ & $ 11.697$ & $ 11.779$ & $ 11.941$ & $>12.260$ & $ 0.273$ & $ 5$ & $ 9.85\pm 0.83$ & $ 5.02\pm 0.34$ & $ 3.47\pm 0.50$ \\ 
1040$+$244 & $ 10$ & $ 11.621$ & $ 11.888$ & $ 12.021$ & $>12.045$ & $ 12.188$ & $>0.180$ & $ 1$ & $  7.3\pm  1.1$ & $  7.3\pm  1.1$ & $  7.3\pm  1.1$ \\ 
1044$+$719 & $ 12$ & $ 11.512$ & $ 11.800$ & $ 11.928$ & $ 12.146$ & $ 12.270$ & $ 0.377$ & $ 1$ & $  4.3\pm  1.4$ & $  4.3\pm  1.4$ & $  4.3\pm  1.4$ \\ 
1045$-$188 & $ 11$ & $ 11.452$ & $ 11.613$ & $ 11.914$ & $ 12.164$ & $ 12.316$ & $ 0.561$ & $ 1$ & $10.35\pm 0.32$ & $10.35\pm 0.32$ & $10.35\pm 0.32$ \\ 
1049$+$215 & $  9$ & $ 11.152$ & $ 11.396$ & $ 11.526$ & $>11.582$ & $ 11.783$ & $>0.211$ & $ 3$ & $ 6.46\pm 0.31$ & $ 3.36\pm 0.63$ & $ 3.36\pm 0.63$ \\ 
1055$+$018 & $ 32$ & $ 11.412$ & $ 12.360$ & $ 12.496$ & $ 12.600$ & $>12.822$ & $ 0.269$ & $ 2$ & $ 6.61\pm 0.58$ & $ 3.79\pm 0.39$ & $ 0.97\pm 0.21$ \\ 
1055$+$201 & $  8$ & $ 10.671$ & $ 11.152$ & $ 11.407$ & $ 11.624$ & $ 11.688$ & $ 0.496$ & $ 3$ & $ 7.37\pm 0.88$ & $  6.9\pm  1.1$ & $  6.9\pm  1.1$ \\ 
1055$+$567 & $ 12$ & $ 10.272$ & $ 10.617$ & $ 10.653$ & $ 10.771$ & $ 10.816$ & $ 0.175$ & $ 2$ & $0.763\pm0.061$ & $0.527\pm0.052$ & $0.291\pm0.043$ \\ 
1101$+$384 & $ 49$ & $ 10.873$ & $ 10.998$ & $ 11.143$ & $ 11.267$ & $ 11.597$ & $ 0.300$ & $ 1$ & $0.218\pm0.026$ & $0.218\pm0.026$ & $0.218\pm0.026$ \\ 
1118$+$073 & $  9$ & $  9.474$ & $  9.759$ & $  9.971$ & $ 10.086$ & $ 10.250$ & $ 0.358$ & $ 1$ & $ 1.86\pm 0.34$ & $ 1.86\pm 0.34$ & $ 1.86\pm 0.34$ \\ 
1118$-$056 & $ 12$ & $ 11.009$ & $ 11.408$ & $ 11.665$ & $ 11.823$ & $>12.507$ & $ 0.444$ & \ldots & \ldots & \ldots & \ldots \\ 
1124$-$186 & $ 15$ & $ 11.637$ & $ 11.751$ & $ 11.940$ & $ 12.215$ & $ 12.452$ & $ 0.488$ & $ 1$ & $  8.3\pm  1.0$ & $  8.3\pm  1.0$ & $  8.3\pm  1.0$ \\ 
1127$-$145 & $ 26$ & $ 11.107$ & $ 11.491$ & $ 11.803$ & $ 12.097$ & $ 12.283$ & $ 0.602$ & $ 8$ & $ 19.8\pm  4.1$ & $ 9.90\pm 0.33$ & $  8.2\pm  1.2$ \\ 
1128$+$385 & $ 15$ & $ 11.603$ & $ 11.706$ & $ 11.814$ & $ 11.905$ & $ 12.498$ & $ 0.225$ & $ 1$ & $ 4.66\pm 0.83$ & $ 4.66\pm 0.83$ & $ 4.66\pm 0.83$ \\ 
1128$-$047 & $ 10$ & $ 10.568$ & $ 10.654$ & $ 10.716$ & $ 10.801$ & $ 10.953$ & $ 0.167$ & $ 2$ & $ 1.15\pm 0.23$ & $ 1.06\pm 0.19$ & $ 0.96\pm 0.16$ \\ 
1133$+$704 & $  7$ & $ 10.190$ & $ 10.272$ & $ 10.358$ & $ 10.486$ & $ 10.625$ & $ 0.241$ & $ 2$ & $0.832\pm0.095$ & $0.508\pm0.069$ & $0.184\pm0.043$ \\ 
1139$+$160 & $  7$ & $ 10.736$ & $ 11.004$ & $>11.124$ & $>11.274$ & $>11.631$ & $>0.301$ & $ 2$ & $  7.3\pm  1.1$ & $ 5.17\pm 0.81$ & $ 3.04\pm 0.49$ \\ 
1142$+$198 & $ 10$ & $ 10.489$ & $ 10.616$ & $ 10.639$ & $ 10.754$ & $ 10.810$ & $ 0.158$ & \ldots & \ldots & \ldots & \ldots \\ 
1144$+$402 & $ 15$ & $ 11.199$ & $ 11.362$ & $ 11.771$ & $ 12.140$ & $ 12.303$ & $ 0.714$ & \ldots & \ldots & \ldots & \ldots \\ 
1145$-$071 & $  9$ & $ 11.045$ & $ 11.217$ & $ 11.292$ & $>11.507$ & $>11.630$ & $>0.322$ & $ 2$ & $ 13.0\pm  2.8$ & $ 12.7\pm  1.6$ & $ 13.0\pm  2.8$ \\ 
1147$+$245 & $ 11$ & $>10.717$ & $ 10.938$ & $ 11.057$ & $ 11.127$ & $ 11.688$ & $ 0.213$ & $ 5$ & $ 2.29\pm 0.24$ & $ 0.86\pm 0.21$ & $0.059\pm0.014$ \\ 
1148$-$001 & $ 10$ & $ 10.884$ & $ 10.983$ & $ 11.375$ & $>11.389$ & $ 11.757$ & $>0.436$ & $ 3$ & $  9.2\pm  1.9$ & $ 8.23\pm 0.46$ & $  9.2\pm  1.9$ \\ 
1150$+$497 & $ 14$ & $ 11.220$ & $ 11.446$ & $ 11.591$ & $ 11.622$ & $ 12.207$ & $ 0.201$ & $ 6$ & $ 17.5\pm  2.0$ & $ 8.18\pm 0.61$ & $ 6.28\pm 0.34$ \\ 
1150$+$812 & $ 30$ & $ 10.924$ & $ 11.408$ & $ 11.598$ & $ 11.800$ & $ 12.654$ & $ 0.423$ & $ 7$ & $ 9.27\pm 0.21$ & $ 6.52\pm 0.15$ & $ 7.86\pm 0.25$ \\ 
1151$+$408 & $  6$ & $ 10.848$ & $ 11.061$ & $ 11.233$ & $>11.602$ & $>12.013$ & $>0.553$ & $ 4$ & $  9.3\pm  1.5$ & $  6.2\pm  1.1$ & $ 4.99\pm 0.46$ \\ 
1156$+$295 & $ 51$ & $ 11.004$ & $ 11.566$ & $ 11.948$ & $ 12.447$ & $>13.592$ & $ 0.768$ & $ 5$ & $ 24.6\pm  2.0$ & $ 16.8\pm  1.1$ & $ 20.9\pm  2.2$ \\ 
1157$-$215 & $  5$ & $ 10.535$ & $ 10.602$ & $ 10.631$ & $ 10.694$ & $ 10.702$ & $ 0.105$ & $ 1$ & $ 3.32\pm 0.87$ & $ 3.32\pm 0.87$ & $ 3.32\pm 0.87$ \\ 
1200$+$608 & $  6$ & $ 10.400$ & $ 10.447$ & $ 10.593$ & $>10.689$ & $>10.724$ & $>0.272$ & \ldots & \ldots & \ldots & \ldots \\ 
1202$-$262 & $  6$ & $ 11.158$ & $ 11.430$ & $ 11.582$ & $ 12.049$ & $>12.430$ & $ 0.613$ & $ 2$ & $ 10.7\pm  3.3$ & $  7.6\pm  2.2$ & $ 4.46\pm 0.98$ \\ 
1206$+$416 & $  8$ & $ 10.501$ & $ 10.593$ & $ 10.718$ & $ 10.857$ & $ 10.912$ & $ 0.295$ & \ldots & \ldots & \ldots & \ldots \\ 
1213$-$172 & $ 11$ & $>11.013$\tablenotemark{a} & $>11.236$\tablenotemark{a} & $>11.324$\tablenotemark{a} & $>11.420$ & $>11.480$\tablenotemark{a} & $>0.209$ & \ldots & \ldots & \ldots & \ldots \\ 
1215$+$303 & $ 14$ & $ 11.017$ & $ 11.146$ & $ 11.250$ & $>11.262$ & $ 11.537$ & $>0.135$ & $ 1$ & $ 0.67\pm 0.17$ & $ 0.67\pm 0.17$ & $ 0.67\pm 0.17$ \\ 
1219$+$044 & $ 13$ & $ 11.860$ & $ 12.276$ & $ 12.497$ & $ 12.802$ & $>13.134$ & $ 0.541$ & \ldots & \ldots & \ldots & \ldots \\ 
1219$+$285 & $ 34$ & $ 10.591$ & $ 10.912$ & $ 11.314$ & $>11.378$ & $>11.764$ & $>0.491$ & $ 8$ & $ 8.20\pm 0.56$ & $ 5.53\pm 0.32$ & $0.558\pm0.049$ \\ 
1222$+$216 & $ 51$ & $ 11.185$ & $ 11.539$ & $ 11.834$ & $ 12.201$ & $ 12.592$ & $ 0.643$ & $19$ & $ 21.8\pm  1.3$ & $ 15.8\pm  1.6$ & $17.30\pm 0.58$ \\ 
1224$-$132 & $  7$ & $ 10.977$ & $ 11.061$ & $ 11.486$ & $>11.803$ & $>12.114$ & $>0.695$ & \ldots & \ldots & \ldots & \ldots \\ 
1226$+$023 & $105$ & $ 11.068$ & $ 11.757$ & $ 11.948$ & $ 12.318$ & $ 12.674$ & $ 0.569$ & $30$ & $14.91\pm 0.16$ & $ 8.34\pm 0.27$ & $ 6.70\pm 0.39$ \\ 
1227$+$255 & $  9$ & $>11.127$ & $>11.761$\tablenotemark{a} & $>11.747$ & $>11.950$ & $>12.371$ & $>0.213$ & \ldots & \ldots & \ldots & \ldots \\ 
1228$+$126 & $ 37$ & $ 10.642$ & $ 10.762$ & $ 10.870$ & $ 10.987$ & $ 11.342$ & $ 0.253$ & $ 3$ & $0.020\pm0.002$ & $0.012\pm0.002$ & $0.012\pm0.002$ \\ 
1236$+$049 & $ 11$ & $ 11.294$ & $ 11.745$ & $ 12.064$ & $>12.504$ & $>12.790$ & $>0.704$ & $ 1$ & $ 2.47\pm 0.43$ & $ 2.47\pm 0.43$ & $ 2.47\pm 0.43$ \\ 
1236$+$077 & $  8$ & $>11.170$ & $ 11.360$ & $ 11.476$ & $ 11.560$ & $ 11.576$ & $ 0.227$ & $ 1$ & $ 1.54\pm 0.49$ & $ 1.54\pm 0.49$ & $ 1.54\pm 0.49$ \\ 
1243$-$072 & $  9$ & $ 11.945$ & $ 12.079$ & $ 12.288$ & $>12.408$ & $>12.704$ & $>0.362$ & $ 1$ & $ 22.5\pm  3.4$ & $ 22.5\pm  3.4$ & $ 22.5\pm  3.4$ \\ 
1244$-$255 & $ 12$ & $ 11.553$ & $ 11.690$ & $ 11.931$ & $ 12.041$ & $ 12.188$ & $ 0.384$ & $ 1$ & $ 3.20\pm 0.81$ & $ 3.20\pm 0.81$ & $ 3.20\pm 0.81$ \\ 
1246$+$586 & $ 10$ & $> 9.969$\tablenotemark{a} & $>10.371$\tablenotemark{a} & $>10.528$\tablenotemark{a} & $>10.870$\tablenotemark{a} & $>11.025$\tablenotemark{a} & $ 0.519$ & \ldots & \ldots & \ldots & \ldots \\ 
1250$+$532 & $ 13$ & $>10.607$\tablenotemark{a} & $>10.835$\tablenotemark{a} & $>11.053$\tablenotemark{a} & $>11.193$\tablenotemark{a} & $>11.297$\tablenotemark{a} & $ 0.391$ & \ldots & \ldots & \ldots & \ldots \\ 
1253$-$055 & $137$ & $ 12.228$ & $ 12.594$ & $ 12.756$ & $ 12.904$ & $>13.477$ & $ 0.341$ & $11$ & $20.50\pm 0.82$ & $13.06\pm 0.12$ & $0.206\pm0.043$ \\ 
1300$+$248 & $  8$ & $ 11.017$ & $ 11.276$ & $ 11.412$ & $>12.114$ & $>12.786$ & $>0.747$ & \ldots & \ldots & \ldots & \ldots \\ 
1302$-$102 & $ 20$ & $ 10.525$ & $ 11.258$ & $ 11.601$ & $ 11.896$ & $>12.680$ & $ 0.625$ & $ 6$ & $ 8.50\pm 0.28$ & $ 6.80\pm 0.76$ & $ 3.03\pm 0.40$ \\ 
1307$+$121 & $ 13$ & $>10.653$ & $>10.715$ & $>10.877$ & $>10.953$ & $>11.689$\tablenotemark{a} & \ldots & \ldots & \ldots & \ldots & \ldots \\ 
1308$+$326 & $ 93$ & $ 11.072$ & $ 11.691$ & $ 11.993$ & $ 12.281$ & $ 12.621$ & $ 0.591$ & $14$ & $ 27.5\pm  1.2$ & $20.11\pm 0.30$ & $19.51\pm 0.28$ \\ 
1310$+$487 & $ 12$ & $ 10.686$ & $ 10.907$ & $ 11.061$ & $ 11.236$ & $ 11.480$ & $ 0.361$ & $ 3$ & $ 17.4\pm  1.1$ & $ 15.9\pm  1.8$ & $ 4.96\pm 0.56$ \\ 
1318$+$225 & $ 10$ & $ 11.418$ & $ 11.623$ & $ 11.965$ & $>12.185$ & $>12.458$ & $>0.569$ & $ 2$ & $ 12.3\pm  1.5$ & $ 11.5\pm  1.3$ & $ 12.3\pm  1.5$ \\ 
1324$+$224 & $ 10$ & $ 11.072$ & $ 11.303$ & $ 11.401$ & $ 12.117$ & $ 12.292$ & $ 0.734$ & \ldots & \ldots & \ldots & \ldots \\ 
1329$-$049 & $  9$ & $ 11.468$ & $ 12.526$ & $ 12.899$ & $ 13.281$ & $ 13.449$ & $ 0.701$ & $ 1$ & $  7.1\pm  1.9$ & $  7.1\pm  1.9$ & $  7.1\pm  1.9$ \\ 
1329$-$126 & $  5$ & $ 10.467$ & $ 10.906$ & $ 11.130$ & $>11.801$ & $>12.009$ & $>0.774$ & \ldots & \ldots & \ldots & \ldots \\ 
1331$+$170 & $ 10$ & $> 9.805$ & $ 10.984$ & $>10.566$ & $>11.230$ & $ 11.554$ & $>0.277$ & $ 2$ & $ 5.40\pm 0.51$ & $ 4.70\pm 0.40$ & $ 4.00\pm 0.29$ \\ 
1334$-$127 & $ 34$ & $ 12.017$ & $ 12.248$ & $ 12.305$ & $ 12.456$ & $ 12.963$ & $ 0.235$ & $ 6$ & $ 21.9\pm  1.1$ & $15.08\pm 0.93$ & $15.98\pm 0.96$ \\ 
1341$-$171 & $ 15$ & $ 11.114$ & $ 11.350$ & $ 11.831$ & $ 11.991$ & $>12.606$ & $ 0.628$ & \ldots & \ldots & \ldots & \ldots \\ 
1343$+$451 & $ 11$ & $ 11.843$ & $ 12.093$ & $ 12.130$ & $ 12.344$ & $ 12.420$ & $ 0.282$ & $ 1$ & $ 11.1\pm  2.7$ & $ 11.1\pm  2.7$ & $ 11.1\pm  2.7$ \\ 
1345$+$125 & $ 11$ & $  9.812$ & $  9.892$ & $  9.995$ & $ 10.274$ & $ 10.480$ & $ 0.414$ & $ 3$ & $ 0.93\pm 0.16$ & $ 0.81\pm 0.21$ & $ 0.81\pm 0.21$ \\ 
1348$+$308 & $  7$ & $ 10.890$ & $ 11.025$ & $ 11.179$ & $ 11.265$ & $>11.398$ & $ 0.269$ & $ 2$ & $ 15.3\pm  1.3$ & $ 15.0\pm  1.0$ & $ 15.3\pm  1.3$ \\ 
1402$+$044 & $ 10$ & $ 10.823$ & $ 11.228$ & $ 11.632$ & $ 11.799$ & $ 12.021$ & $ 0.576$ & $ 3$ & $  9.2\pm  1.8$ & $ 8.11\pm 0.83$ & $  9.2\pm  1.8$ \\ 
1406$-$076 & $ 21$ & $ 11.371$ & $ 11.700$ & $ 12.057$ & $>12.204$ & $ 12.736$ & $>0.522$ & $ 6$ & $22.77\pm 0.76$ & $ 15.7\pm  1.2$ & $ 4.28\pm 0.78$ \\ 
1413$+$135 & $ 23$ & $>11.004$ & $ 11.396$ & $ 11.704$ & $ 12.312$ & $ 12.666$ & $ 0.784$ & $ 4$ & $ 1.72\pm 0.11$ & $0.815\pm0.084$ & $0.144\pm0.034$ \\ 
1417$+$385 & $ 14$ & $ 11.210$ & $ 11.831$ & $ 12.107$ & $ 12.330$ & $ 12.792$ & $ 0.519$ & $ 2$ & $ 15.4\pm  3.0$ & $ 11.5\pm  2.0$ & $  7.5\pm  1.1$ \\ 
1418$+$546 & $ 29$ & $ 10.789$ & $ 11.265$ & $ 11.415$ & $ 11.612$ & $ 11.732$ & $ 0.380$ & $ 2$ & $ 0.93\pm 0.27$ & $ 0.50\pm 0.14$ & $0.079\pm0.017$ \\ 
1418$-$110 & $  6$ & $>10.613$ & $>10.982$\tablenotemark{a} & $>11.017$ & $>11.522$ & $>11.654$\tablenotemark{a} & $>0.553$ & \ldots & \ldots & \ldots & \ldots \\ 
1420$+$326 & $  8$ & $ 10.079$ & $ 10.480$ & $ 10.571$ & $>11.061$ & $>11.762$ & $>0.585$ & $ 4$ & $ 19.7\pm  2.1$ & $ 13.0\pm  1.8$ & $  9.6\pm  1.3$ \\ 
1424$+$240 & $ 11$ & $ 10.484$ & $ 10.628$ & $ 10.747$ & $ 10.864$ & $ 11.004$ & $ 0.265$ & $ 2$ & $ 2.83\pm 0.89$ & $ 2.37\pm 0.54$ & $ 1.91\pm 0.18$ \\ 
1435$+$638 & $  5$ & $ 11.068$ & $ 11.212$ & $ 11.286$ & $>11.450$ & $ 11.502$ & $>0.266$ & $ 3$ & $ 9.16\pm 0.30$ & $  4.2\pm  1.0$ & $ 3.60\pm 0.49$ \\ 
1441$+$252 & $  7$ & $>10.326$ & $ 11.560$ & $ 11.986$ & $>12.436$ & $ 12.719$ & $>0.765$ & $ 2$ & $ 8.72\pm 0.34$ & $ 6.90\pm 0.89$ & $  5.1\pm  1.4$ \\ 
1458$+$718 & $ 14$ & $ 10.829$ & $ 11.100$ & $ 11.220$ & $ 11.415$ & $ 11.794$ & $ 0.348$ & $ 4$ & $ 6.89\pm 0.31$ & $ 3.82\pm 0.32$ & $ 5.89\pm 0.21$ \\ 
1502$+$036 & $ 16$ & $ 10.746$ & $ 11.064$ & $ 11.314$ & $ 11.609$ & $ 12.086$ & $ 0.556$ & \ldots & \ldots & \ldots & \ldots \\ 
1502$+$106 & $ 22$ & $ 11.675$ & $ 12.017$ & $ 12.423$ & $ 12.603$ & $>13.140$ & $ 0.588$ & $ 4$ & $17.32\pm 0.96$ & $ 8.33\pm 0.77$ & $17.32\pm 0.96$ \\ 
1504$+$377 & $  5$ & $>10.449$ & $ 11.170$ & $ 11.253$ & $>11.318$ & $>11.438$ & $>0.170$ & $ 1$ & $ 4.17\pm 0.22$ & $ 4.17\pm 0.22$ & $ 4.17\pm 0.22$ \\ 
1504$-$166 & $ 10$ & $ 11.196$ & $ 11.577$ & $ 11.633$ & $ 11.687$ & $ 12.033$ & $ 0.125$ & $ 4$ & $ 4.61\pm 0.20$ & $ 3.72\pm 0.24$ & $3.966\pm0.088$ \\ 
1508$-$055 & $ 12$ & $ 11.290$ & $ 11.446$ & $ 11.542$ & $ 11.698$ & $ 11.793$ & $ 0.283$ & \ldots & \ldots & \ldots & \ldots \\ 
1509$+$054 & $ 10$ & $  9.185$ & $  9.504$ & $> 9.827$ & $> 9.969$ & $>10.127$ & $>0.490$ & $ 1$ & $0.285\pm0.024$ & $0.285\pm0.024$ & $0.285\pm0.024$ \\ 
1510$-$089 & $ 82$ & $ 11.179$ & $ 11.613$ & $ 11.951$ & $ 12.201$ & $ 13.303$ & $ 0.590$ & $14$ & $28.00\pm 0.61$ & $ 19.3\pm  1.7$ & $21.23\pm 0.49$ \\ 
1514$+$004 & $ 10$ & $ 10.884$ & $ 10.976$ & $>11.000$ & $>11.164$ & $ 11.182$ & $>0.214$ & $ 3$ & $ 0.45\pm 0.10$ & $0.097\pm0.024$ & $0.036\pm0.011$ \\ 
1514$+$197 & $  7$ & $>11.760$\tablenotemark{a} & $>11.777$\tablenotemark{a} & $>11.793$\tablenotemark{a} & $>11.836$\tablenotemark{a} & $>11.968$\tablenotemark{a} & $ 0.068$ & \ldots & \ldots & \ldots & \ldots \\ 
1514$-$241 & $ 22$ & $ 10.521$ & $ 11.201$ & $ 11.305$ & $ 11.450$ & $ 11.736$ & $ 0.279$ & $ 3$ & $ 6.21\pm 0.26$ & $ 6.21\pm 0.19$ & $ 6.21\pm 0.19$ \\ 
1515$-$273 & $  6$ & $ 10.453$ & $ 10.529$ & $ 10.638$ & $ 10.729$ & $ 10.960$ & $ 0.227$ & $ 1$ & $ 0.73\pm 0.18$ & $ 0.73\pm 0.18$ & $ 0.73\pm 0.18$ \\ 
1519$-$273 & $  8$ & $ 11.658$ & $ 11.775$ & $ 11.966$ & $ 12.241$ & $>12.786$ & $ 0.489$ & \ldots & \ldots & \ldots & \ldots \\ 
1520$+$319 & $ 15$ & $ 10.919$ & $ 11.064$ & $ 11.146$ & $ 11.276$ & $ 11.413$ & $ 0.240$ & $ 1$ & $ 1.30\pm 0.41$ & $ 1.30\pm 0.41$ & $ 1.30\pm 0.41$ \\ 
1529$-$131 & $  6$ & $>10.883$\tablenotemark{a} & $>10.960$\tablenotemark{a} & $>11.146$\tablenotemark{a} & $>11.258$\tablenotemark{a} & $>11.736$\tablenotemark{a} & $ 0.330$ & \ldots & \ldots & \ldots & \ldots \\ 
1532$+$016 & $ 15$ & $ 10.410$ & $ 11.000$ & $ 11.270$ & $ 11.857$ & $ 12.303$ & $ 0.755$ & $ 3$ & $ 6.72\pm 0.46$ & $ 6.52\pm 0.65$ & $ 6.72\pm 0.46$ \\ 
1537$+$279 & $  6$ & $ 11.100$ & $ 11.408$ & $ 11.806$ & $ 12.053$ & $ 12.233$ & $ 0.631$ & $ 1$ & $  6.1\pm  1.3$ & $  6.1\pm  1.3$ & $  6.1\pm  1.3$ \\ 
1538$+$149 & $ 18$ & $>11.083$ & $ 11.431$ & $ 11.708$ & $>11.583$ & $ 11.935$ & $>0.173$ & $ 4$ & $ 8.73\pm 0.96$ & $  5.3\pm  1.2$ & $0.486\pm0.059$ \\ 
1541$+$050 & $  7$ & $>10.816$ & $ 10.845$ & $ 11.025$ & $>11.158$ & $>11.344$ & $>0.345$ & $ 1$ & $1.541\pm0.066$ & $1.541\pm0.066$ & $1.541\pm0.066$ \\ 
1542$+$616 & $ 10$ & $ 10.621$ & $ 10.924$ & $ 11.288$ & $ 11.512$ & $ 11.939$ & $ 0.590$ & $ 1$ & $ 1.20\pm 0.12$ & $ 1.20\pm 0.12$ & $ 1.20\pm 0.12$ \\ 
1546$+$027 & $ 41$ & $ 11.029$ & $ 11.360$ & $ 11.848$ & $ 12.340$ & $ 12.967$ & $ 0.810$ & $ 7$ & $12.73\pm 0.30$ & $11.03\pm 0.63$ & $11.30\pm 0.49$ \\ 
1548$+$056 & $ 16$ & $ 10.713$ & $ 11.489$ & $ 11.675$ & $ 11.780$ & $ 12.045$ & $ 0.323$ & $ 4$ & $ 11.6\pm  1.7$ & $ 9.36\pm 0.50$ & $  5.2\pm  1.1$ \\ 
1549$+$089 & $  7$ & $>10.447$\tablenotemark{a} & $>10.627$\tablenotemark{a} & $>10.863$\tablenotemark{a} & $>10.899$\tablenotemark{a} & $>10.917$\tablenotemark{a} & $ 0.302$ & \ldots & \ldots & \ldots & \ldots \\ 
1550$+$582 & $  8$ & $ 10.772$ & $ 10.785$ & $ 10.826$ & $ 11.111$ & $ 11.326$ & $ 0.359$ & \ldots & \ldots & \ldots & \ldots \\ 
1551$+$130 & $ 22$ & $ 10.521$ & $ 10.938$ & $ 11.802$ & $ 12.394$ & $>12.801$ & $ 0.932$ & $ 6$ & $14.15\pm 0.82$ & $10.32\pm 0.56$ & $10.60\pm 0.49$ \\ 
1553$+$113 & $ 20$ & $ 10.600$ & $ 10.677$ & $ 10.768$ & $ 10.827$ & $ 11.161$ & $ 0.171$ & \ldots & \ldots & \ldots & \ldots \\ 
1557$+$565 & $  5$ & $>10.328$ & $>10.542$\tablenotemark{a} & $>10.605$ & $>10.856$ & $>11.053$ & $>0.346$ & \ldots & \ldots & \ldots & \ldots \\ 
1602$+$576 & $  8$ & $>10.188$ & $ 10.568$ & $>10.590$ & $>10.626$ & $ 10.889$ & $>0.067$ & $ 4$ & $  5.9\pm  1.2$ & $ 3.34\pm 0.42$ & $ 2.55\pm 0.82$ \\ 
1603$+$573 & $  8$ & $ 10.967$ & $ 11.398$ & $ 11.563$ & $ 11.942$ & $ 11.993$ & $ 0.555$ & $ 3$ & $ 22.0\pm  2.8$ & $  9.0\pm  2.1$ & $ 6.96\pm 0.78$ \\ 
1604$+$159 & $  7$ & $ 11.217$ & $ 11.394$ & $ 11.595$ & $>11.631$ & $>11.890$ & $>0.267$ & $ 2$ & $ 2.09\pm 0.41$ & $ 1.53\pm 0.30$ & $ 0.96\pm 0.18$ \\ 
1606$+$106 & $ 19$ & $ 10.952$ & $ 11.657$ & $ 11.836$ & $ 12.086$ & $ 12.243$ & $ 0.458$ & $ 4$ & $17.97\pm 0.91$ & $ 16.8\pm  1.3$ & $17.87\pm 0.73$ \\ 
1607$+$268 & $  9$ & $  9.297$ & $  9.540$ & $  9.762$ & $  9.931$ & $ 10.942$ & $ 0.422$ & \ldots & \ldots & \ldots & \ldots \\ 
1611$+$343 & $ 37$ & $ 11.471$ & $ 12.041$ & $ 12.253$ & $ 12.479$ & $ 12.998$ & $ 0.464$ & $ 6$ & $ 31.1\pm  1.9$ & $ 9.60\pm 0.71$ & $ 5.44\pm 0.60$ \\ 
1617$+$229 & $  5$ & $ 10.953$ & $ 11.049$ & $ 11.079$ & $ 11.217$ & $ 11.258$ & $ 0.193$ & $ 1$ & $ 4.16\pm 0.45$ & $ 4.16\pm 0.45$ & $ 4.16\pm 0.45$ \\ 
1622$-$253 & $ 13$ & $ 11.223$ & $ 11.486$ & $ 11.918$ & $ 12.158$ & $ 12.576$ & $ 0.650$ & \ldots & \ldots & \ldots & \ldots \\ 
1622$-$297 & $  9$ & $ 11.201$ & $ 11.649$ & $ 12.013$ & $ 12.086$ & $ 12.253$ & $ 0.463$ & $ 2$ & $ 12.0\pm  1.4$ & $  8.4\pm  1.3$ & $ 12.0\pm  1.4$ \\ 
1623$+$569 & $  5$ & $>10.346$\tablenotemark{a} & $>10.354$\tablenotemark{a} & $>10.394$\tablenotemark{a} & $>10.425$\tablenotemark{a} & $>10.435$\tablenotemark{a} & $ 0.082$ & \ldots & \ldots & \ldots & \ldots \\ 
1633$+$382 & $ 61$ & $ 11.580$ & $ 12.212$ & $ 12.464$ & $ 12.824$ & $ 13.190$ & $ 0.607$ & $12$ & $ 30.8\pm  2.0$ & $10.39\pm 0.67$ & $ 5.00\pm 0.36$ \\ 
1636$+$473 & $  6$ & $ 11.870$ & $ 11.892$ & $ 12.025$ & $ 12.104$ & $ 12.267$ & $ 0.240$ & $ 3$ & $ 9.70\pm 0.36$ & $ 9.44\pm 0.30$ & $ 4.66\pm 0.30$ \\ 
1637$+$574 & $ 38$ & $ 10.701$ & $ 11.623$ & $ 11.736$ & $ 11.872$ & $ 12.487$ & $ 0.278$ & $11$ & $11.15\pm 0.50$ & $ 8.01\pm 0.82$ & $ 8.22\pm 0.36$ \\ 
1637$+$826 & $ 14$ & $ 10.875$ & $ 10.989$ & $ 11.033$ & $ 11.097$ & $ 11.182$ & $ 0.124$ & $ 5$ & $0.147\pm0.007$ & $0.085\pm0.007$ & $0.095\pm0.016$ \\ 
1638$+$118 & $  7$ & $ 10.210$ & $ 10.597$ & $ 10.674$ & $ 10.874$ & $>11.079$ & $ 0.309$ & $ 1$ & $0.230\pm0.053$ & $0.230\pm0.053$ & $0.230\pm0.053$ \\ 
1638$+$398 & $ 38$ & $ 10.862$ & $ 11.394$ & $ 11.604$ & $ 11.883$ & $ 12.173$ & $ 0.509$ & $ 1$ & $ 16.6\pm  1.6$ & $ 16.6\pm  1.6$ & $ 16.6\pm  1.6$ \\ 
1641$+$399 & $ 88$ & $ 11.766$ & $ 12.090$ & $ 12.288$ & $ 12.487$ & $ 12.704$ & $ 0.427$ & $21$ & $19.37\pm 0.52$ & $11.79\pm 0.19$ & $13.08\pm 0.22$ \\ 
1642$+$690 & $ 18$ & $ 11.210$ & $ 11.508$ & $ 12.114$ & $ 12.346$ & $ 12.706$ & $ 0.747$ & $ 4$ & $14.54\pm 0.26$ & $ 6.56\pm 0.62$ & $14.54\pm 0.26$ \\ 
1652$+$398 & $ 37$ & $ 10.783$ & $ 10.929$ & $ 11.017$ & $ 11.130$ & $ 11.301$ & $ 0.226$ & $ 5$ & $ 0.89\pm 0.17$ & $0.074\pm0.018$ & $0.042\pm0.009$ \\ 
1655$+$077 & $ 22$ & $ 11.430$ & $ 11.813$ & $ 12.004$ & $ 12.201$ & $ 12.719$ & $ 0.420$ & $ 7$ & $ 14.8\pm  1.1$ & $ 9.82\pm 0.53$ & $10.76\pm 0.32$ \\ 
1656$+$053 & $  7$ & $>10.430$ & $ 10.859$ & $ 11.272$ & $>11.225$ & $ 11.465$ & $>0.399$ & \ldots & \ldots & \ldots & \ldots \\ 
1656$+$477 & $  5$ & $ 11.310$ & $ 11.634$ & $ 11.981$ & $ 12.037$ & $ 12.167$ & $ 0.431$ & \ldots & \ldots & \ldots & \ldots \\ 
1656$+$482 & $  5$ & $ 11.587$ & $ 11.765$ & $ 12.100$ & $ 12.167$ & $ 12.270$ & $ 0.432$ & $ 1$ & $ 19.3\pm  2.2$ & $ 19.3\pm  2.2$ & $ 19.3\pm  2.2$ \\ 
1700$+$685 & $ 13$ & $ 10.842$ & $ 11.173$ & $ 11.531$ & $>11.789$ & $ 11.984$ & $>0.610$ & $ 4$ & $11.53\pm 0.55$ & $ 7.93\pm 0.46$ & $ 2.79\pm 0.41$ \\ 
1708$+$433 & $  7$ & $ 11.620$ & $ 11.668$ & $ 11.837$ & $ 12.124$ & $ 12.989$ & $ 0.482$ & $ 2$ & $  5.4\pm  1.7$ & $  5.2\pm  1.2$ & $ 5.13\pm 0.68$ \\ 
1716$+$686 & $ 18$ & $ 10.702$ & $ 10.801$ & $ 10.857$ & $ 10.971$ & $ 11.114$ & $ 0.193$ & $12$ & $17.95\pm 0.86$ & $12.22\pm 0.98$ & $ 0.64\pm 0.20$ \\ 
1717$+$178 & $ 21$ & $ 10.729$ & $ 11.017$ & $ 11.152$ & $>11.196$ & $ 11.364$ & $>0.204$ & $ 9$ & $ 3.68\pm 0.32$ & $ 1.82\pm 0.25$ & $0.134\pm0.022$ \\ 
1722$+$401 & $  5$ & $ 11.491$ & $ 11.504$ & $ 11.599$ & $ 11.628$ & $ 11.695$ & $ 0.142$ & $ 3$ & $ 33.1\pm  3.2$ & $ 17.5\pm  4.7$ & $11.96\pm 0.94$ \\ 
1725$+$044 & $ 15$ & $ 10.995$ & $ 11.384$ & $ 11.656$ & $ 12.164$ & $ 12.250$ & $ 0.717$ & $ 6$ & $10.79\pm 0.18$ & $ 8.11\pm 0.61$ & $10.79\pm 0.18$ \\ 
1725$+$123 & $  9$ & $>11.538$ & $>11.702$ & $>11.834$ & $>12.146$ & $ 12.292$ & \ldots & \ldots & \ldots & \ldots & \ldots \\ 
1726$+$455 & $ 10$ & $ 11.477$ & $ 11.757$ & $ 12.025$ & $ 12.170$ & $ 12.623$ & $ 0.444$ & $ 3$ & $ 2.20\pm 0.31$ & $ 1.89\pm 0.62$ & $ 2.20\pm 0.31$ \\ 
1727$+$502 & $  9$ & $>10.288$ & $ 10.549$ & $ 10.831$ & $>10.791$ & $ 10.986$ & $>0.271$ & $ 2$ & $ 0.31\pm 0.10$ & $0.192\pm0.062$ & $0.073\pm0.024$ \\ 
1730$-$130 & $ 48$ & $ 11.394$ & $ 12.000$ & $ 12.290$ & $ 12.549$ & $ 13.513$ & $ 0.558$ & $11$ & $ 27.3\pm  1.0$ & $12.30\pm 0.58$ & $ 9.40\pm 0.50$ \\ 
1732$+$389 & $ 11$ & $ 11.330$ & $ 11.493$ & $ 11.757$ & $ 12.021$ & $ 12.199$ & $ 0.544$ & $ 3$ & $ 12.6\pm  1.8$ & $ 10.1\pm  1.5$ & $  8.5\pm  1.4$ \\ 
1738$+$476 & $  8$ & $>10.823$\tablenotemark{a} & $>10.991$\tablenotemark{a} & $>11.155$\tablenotemark{a} & $>11.236$ & $>11.400$\tablenotemark{a} & $>0.274$ & \ldots & \ldots & \ldots & \ldots \\ 
1738$+$499 & $  5$ & $ 11.540$ & $ 11.605$ & $ 11.743$ & $ 11.893$ & $ 12.061$ & $ 0.319$ & \ldots & \ldots & \ldots & \ldots \\ 
1741$+$196 & $  7$ & $ 10.446$ & $ 10.581$ & $ 10.727$ & $ 10.816$ & $ 10.825$ & $ 0.264$ & $ 2$ & $ 0.50\pm 0.16$ & $ 0.39\pm 0.11$ & $0.288\pm0.060$ \\ 
1741$-$038 & $ 15$ & $ 11.279$ & $ 11.748$ & $ 11.947$ & $ 12.286$ & $ 12.387$ & $ 0.551$ & \ldots & \ldots & \ldots & \ldots \\ 
1742$-$078 & $  8$ & $>11.104$\tablenotemark{a} & $>11.207$\tablenotemark{a} & $>11.288$\tablenotemark{a} & $>11.387$\tablenotemark{a} & $>11.579$\tablenotemark{a} & $ 0.204$ & \ldots & \ldots & \ldots & \ldots \\ 
1749$+$096 & $ 75$ & $>11.616$ & $ 12.297$ & $ 12.619$ & $ 13.037$ & $ 13.769$ & $ 0.694$ & $ 3$ & $ 6.85\pm 0.72$ & $ 2.77\pm 0.47$ & $ 6.85\pm 0.72$ \\ 
1749$+$701 & $ 32$ & $ 10.891$ & $ 11.330$ & $ 11.566$ & $ 11.828$ & $ 12.053$ & $ 0.518$ & $ 3$ & $ 3.71\pm 0.41$ & $ 0.36\pm 0.11$ & $0.195\pm0.052$ \\ 
1751$+$288 & $  8$ & $ 11.574$ & $ 11.737$ & $ 11.911$ & $ 12.146$ & $ 12.303$ & $ 0.440$ & $ 1$ & $ 4.03\pm 0.37$ & $ 4.03\pm 0.37$ & $ 4.03\pm 0.37$ \\ 
1754$+$155 & $ 10$ & $ 11.603$ & $ 11.752$ & $ 11.986$ & $ 12.314$ & $>12.860$ & $ 0.570$ & \ldots & \ldots & \ldots & \ldots \\ 
1758$+$388 & $ 15$ & $ 11.480$ & $ 11.707$ & $ 11.818$ & $ 11.989$ & $ 12.438$ & $ 0.314$ & $ 2$ & $ 2.11\pm 0.18$ & $ 1.76\pm 0.15$ & $ 1.40\pm 0.11$ \\ 
1800$+$440 & $ 19$ & $ 11.146$ & $ 11.604$ & $ 11.729$ & $ 11.886$ & $ 12.334$ & $ 0.314$ & $ 5$ & $ 16.8\pm  1.4$ & $ 14.9\pm  1.0$ & $12.71\pm 0.92$ \\ 
1803$+$784 & $ 52$ & $ 11.318$ & $ 11.879$ & $ 11.985$ & $ 12.164$ & $ 12.521$ & $ 0.317$ & $ 4$ & $ 9.13\pm 0.87$ & $ 0.91\pm 0.20$ & $0.392\pm0.059$ \\ 
1807$+$698 & $ 30$ & $ 10.653$ & $ 11.155$ & $ 11.193$ & $ 11.301$ & $ 11.396$ & $ 0.166$ & $ 3$ & $0.085\pm0.009$ & $0.048\pm0.007$ & $0.017\pm0.004$ \\ 
1811$+$062 & $  8$ & $>10.625$\tablenotemark{a} & $>10.784$\tablenotemark{a} & $>11.248$\tablenotemark{a} & $>11.633$\tablenotemark{a} & $>11.737$\tablenotemark{a} & $ 0.753$ & \ldots & \ldots & \ldots & \ldots \\ 
1823$+$568 & $ 56$ & $>11.318$ & $ 11.736$ & $ 11.903$ & $ 12.100$ & $ 12.458$ & $ 0.398$ & $ 8$ & $ 21.9\pm  1.8$ & $ 6.63\pm 0.65$ & $ 4.63\pm 0.34$ \\ 
1827$+$062 & $  7$ & $ 11.403$ & $ 11.594$ & $ 11.736$ & $ 12.025$ & $>12.210$ & $ 0.459$ & $ 3$ & $ 16.2\pm  1.0$ & $ 4.50\pm 0.72$ & $ 3.73\pm 0.36$ \\ 
1827$+$133 & $  7$ & $>10.497$\tablenotemark{a} & $>10.752$\tablenotemark{a} & $>10.816$\tablenotemark{a} & $>11.111$\tablenotemark{a} & $>11.318$\tablenotemark{a} & $ 0.392$ & \ldots & \ldots & \ldots & \ldots \\ 
1828$+$487 & $ 32$ & $ 11.403$ & $ 11.902$ & $ 12.083$ & $ 12.281$ & $>12.396$ & $ 0.411$ & $19$ & $ 15.5\pm  1.2$ & $12.70\pm 0.12$ & $13.49\pm 0.17$ \\ 
1833$+$326 & $  9$ & $ 10.328$ & $ 10.582$ & $ 10.885$ & $>10.982$ & $ 11.107$ & $>0.431$ & $ 5$ & $ 2.11\pm 0.19$ & $1.907\pm0.093$ & $1.629\pm0.043$ \\ 
1842$+$681 & $ 10$ & $ 11.013$ & $ 11.149$ & $ 11.262$ & $ 11.494$ & $ 11.784$ & $ 0.377$ & $ 4$ & $ 31.4\pm  3.0$ & $18.94\pm 0.84$ & $ 3.41\pm 0.40$ \\ 
1845$+$797 & $ 28$ & $ 10.185$ & $ 10.868$ & $ 11.053$ & $ 11.182$ & $>11.305$ & $ 0.347$ & $ 5$ & $2.120\pm0.052$ & $1.733\pm0.093$ & $1.980\pm0.041$ \\ 
1846$+$322 & $ 11$ & $ 10.924$ & $ 11.303$ & $ 11.559$ & $ 11.743$ & $ 12.241$ & $ 0.467$ & $ 2$ & $  4.3\pm  1.2$ & $ 2.73\pm 0.73$ & $ 1.19\pm 0.28$ \\ 
1846$+$326 & $  8$ & $>10.871$ & $>11.480$\tablenotemark{a} & $>11.785$\tablenotemark{a} & $>11.823$ & $>12.086$\tablenotemark{a} & $>0.375$ & \ldots & \ldots & \ldots & \ldots \\ 
1849$+$670 & $ 15$ & $ 11.663$ & $ 12.090$ & $ 12.292$ & $ 12.494$ & $ 12.663$ & $ 0.435$ & $ 5$ & $ 22.1\pm  1.2$ & $ 12.4\pm  1.3$ & $ 1.99\pm 0.40$ \\ 
1851$+$488 & $  7$ & $ 11.436$ & $ 11.616$ & $ 11.782$ & $ 11.870$ & $ 11.974$ & $ 0.285$ & $ 1$ & $  5.1\pm  1.3$ & $  5.1\pm  1.3$ & $  5.1\pm  1.3$ \\ 
1856$+$737 & $  7$ & $ 10.794$ & $ 10.910$ & $ 11.104$ & $ 11.185$ & $ 11.193$ & $ 0.307$ & $ 5$ & $  7.9\pm  1.6$ & $ 5.32\pm 0.96$ & $ 4.81\pm 0.98$ \\ 
1901$+$319 & $ 25$ & $ 10.782$ & $ 11.117$ & $ 11.431$ & $ 11.747$ & $>12.134$ & $ 0.621$ & $ 7$ & $ 8.81\pm 0.18$ & $ 6.86\pm 0.72$ & $ 3.27\pm 0.22$ \\ 
1902$+$556 & $  9$ & $>10.328$\tablenotemark{a} & $>10.365$\tablenotemark{a} & $>10.408$\tablenotemark{a} & $>10.663$ & $>10.898$\tablenotemark{a} & $>0.329$ & \ldots & \ldots & \ldots & \ldots \\ 
1908$-$201 & $ 12$ & $ 11.111$ & $ 11.326$ & $ 11.509$ & $ 11.571$ & $ 12.346$ & $ 0.275$ & $ 2$ & $  4.4\pm  1.2$ & $ 3.49\pm 0.80$ & $ 2.61\pm 0.42$ \\ 
1914$-$194 & $  8$ & $ 10.525$ & $ 10.668$ & $ 10.817$ & $ 10.952$ & $ 11.111$ & $ 0.316$ & $ 1$ & $ 0.71\pm 0.20$ & $ 0.71\pm 0.20$ & $ 0.71\pm 0.20$ \\ 
1920$-$211 & $  8$ & $ 11.538$ & $ 11.624$ & $ 11.751$ & $ 12.394$ & $ 12.420$ & $ 0.710$ & $ 1$ & $ 11.6\pm  1.2$ & $ 11.6\pm  1.2$ & $ 11.6\pm  1.2$ \\ 
1921$-$293 & $ 12$ & $ 11.577$ & $ 11.766$ & $ 11.963$ & $ 12.204$ & $ 12.568$ & $ 0.464$ & $ 2$ & $ 6.96\pm 0.92$ & $ 4.80\pm 0.72$ & $ 2.64\pm 0.52$ \\ 
1923$+$123 & $  9$ & $>11.412$\tablenotemark{a} & $>11.540$\tablenotemark{a} & $>11.923$\tablenotemark{a} & $>11.846$ & $>12.114$\tablenotemark{a} & $>0.338$ & \ldots & \ldots & \ldots & \ldots \\ 
1923$+$210 & $ 13$ & $>11.253$ & $>11.422$\tablenotemark{a} & $>11.569$\tablenotemark{a} & $>11.898$\tablenotemark{a} & $>12.049$\tablenotemark{a} & $ 0.500$ & \ldots & \ldots & \ldots & \ldots \\ 
1926$+$611 & $  7$ & $>11.004$\tablenotemark{a} & $>11.201$\tablenotemark{a} & $>11.220$\tablenotemark{a} & $>11.389$\tablenotemark{a} & $>11.435$\tablenotemark{a} & $ 0.213$ & \ldots & \ldots & \ldots & \ldots \\ 
1928$+$738 & $ 65$ & $ 11.009$ & $ 11.486$ & $ 11.629$ & $ 11.865$ & $ 12.196$ & $ 0.410$ & $17$ & $  8.4\pm  1.3$ & $ 4.61\pm 0.10$ & $ 4.61\pm 0.10$ \\ 
1936$-$155 & $  9$ & $ 11.509$ & $ 11.763$ & $ 11.938$ & $ 12.009$ & $ 12.176$ & $ 0.275$ & $ 2$ & $ 5.38\pm 0.59$ & $ 3.73\pm 0.51$ & $ 2.08\pm 0.44$ \\ 
1944$+$838 & $  6$ & $>10.588$ & $>10.671$\tablenotemark{a} & $>10.954$\tablenotemark{a} & $>11.173$\tablenotemark{a} & $>11.258$\tablenotemark{a} & $ 0.521$ & \ldots & \ldots & \ldots & \ldots \\ 
1951$-$115 & $ 10$ & $ 11.588$ & $ 11.693$ & $ 11.977$ & $ 12.433$ & $ 12.675$ & $ 0.692$ & $ 1$ & $ 7.08\pm 0.67$ & $ 7.08\pm 0.67$ & $ 7.08\pm 0.67$ \\ 
1954$+$513 & $ 16$ & $>11.111$ & $ 11.609$ & $ 11.790$ & $ 11.996$ & $>12.134$ & $ 0.419$ & $ 3$ & $15.78\pm 0.95$ & $ 15.5\pm  1.2$ & $ 2.26\pm 0.56$ \\ 
1957$+$405 & $ 26$ & $ 10.053$ & $ 10.360$ & $ 10.480$ & $ 10.517$ & $ 10.878$ & $ 0.179$ & $ 3$ & $0.257\pm0.028$ & $0.246\pm0.039$ & $0.128\pm0.016$ \\ 
1958$-$179 & $ 16$ & $ 11.318$ & $ 11.623$ & $ 11.916$ & $ 12.212$ & $ 12.365$ & $ 0.590$ & \ldots & \ldots & \ldots & \ldots \\ 
1959$+$650 & $ 12$ & $ 10.517$ & $ 10.594$ & $ 10.731$ & $ 10.894$ & $ 11.158$ & $ 0.332$ & \ldots & \ldots & \ldots & \ldots \\ 
2005$+$403 & $ 31$ & $ 10.754$ & $ 10.983$ & $ 11.093$ & $ 11.204$ & $ 11.425$ & $ 0.249$ & $ 4$ & $ 9.76\pm 0.99$ & $ 4.30\pm 0.48$ & $ 6.00\pm 0.46$ \\ 
2007$+$777 & $ 37$ & $ 11.004$ & $ 11.196$ & $ 11.310$ & $>11.386$ & $ 11.665$ & $>0.216$ & $ 2$ & $0.243\pm0.065$ & $0.182\pm0.046$ & $0.120\pm0.028$ \\ 
2008$-$159 & $ 11$ & $ 11.338$ & $ 11.826$ & $ 11.886$ & $ 12.114$ & $ 12.303$ & $ 0.318$ & $ 1$ & $ 5.30\pm 0.59$ & $ 5.30\pm 0.59$ & $ 5.30\pm 0.59$ \\ 
2010$+$463 & $ 12$ & $> 9.937$\tablenotemark{a} & $>10.017$\tablenotemark{a} & $>10.146$\tablenotemark{a} & $>10.340$\tablenotemark{a} & $>10.700$\tablenotemark{a} & $ 0.354$ & \ldots & \ldots & \ldots & \ldots \\ 
2012$-$017 & $  6$ & $>10.553$\tablenotemark{a} & $>10.710$\tablenotemark{a} & $>10.790$\tablenotemark{a} & $>10.907$\tablenotemark{a} & $>11.009$\tablenotemark{a} & $ 0.223$ & \ldots & \ldots & \ldots & \ldots \\ 
2013$+$163 & $  7$ & $>11.265$\tablenotemark{a} & $>11.603$\tablenotemark{a} & $>11.663$\tablenotemark{a} & $>11.907$ & $>11.965$ & $>0.337$ & \ldots & \ldots & \ldots & \ldots \\ 
2013$+$370 & $ 15$ & $ 11.228$ & $ 11.716$ & $ 11.792$ & $ 11.983$ & $ 12.170$ & $ 0.297$ & $ 2$ & $14.52\pm 0.28$ & $10.52\pm 0.50$ & $14.52\pm 0.28$ \\ 
2013$-$092 & $  6$ & $>10.057$\tablenotemark{a} & $>10.061$\tablenotemark{a} & $>10.179$ & $>10.207$ & $>10.412$\tablenotemark{a} & $>0.167$ & \ldots & \ldots & \ldots & \ldots \\ 
2021$+$317 & $ 22$ & $ 10.086$ & $ 10.598$ & $ 10.757$ & $ 10.907$ & $ 10.948$ & $ 0.342$ & $ 6$ & $ 4.68\pm 0.28$ & $ 2.28\pm 0.28$ & $ 2.00\pm 0.17$ \\ 
2022$+$171 & $  5$ & $ 11.097$ & $ 11.100$ & $ 11.217$ & $ 11.236$ & $ 11.243$ & $ 0.152$ & \ldots & \ldots & \ldots & \ldots \\ 
2022$-$077 & $ 15$ & $ 11.543$ & $ 11.919$ & $ 12.033$ & $ 12.362$ & $ 12.525$ & $ 0.470$ & $ 1$ & $19.26\pm 0.98$ & $19.26\pm 0.98$ & $19.26\pm 0.98$ \\ 
2023$+$760 & $  5$ & $>11.587$ & $ 11.763$ & $ 11.830$ & $>11.912$ & $ 11.937$ & $>0.169$ & $ 1$ & $  9.4\pm  2.0$ & $  9.4\pm  2.0$ & $  9.4\pm  2.0$ \\ 
2027$-$065 & $  6$ & $ 10.480$ & $ 10.601$ & $ 10.897$ & $ 11.100$ & $ 11.288$ & $ 0.519$ & $ 1$ & $  9.0\pm  1.3$ & $  9.0\pm  1.3$ & $  9.0\pm  1.3$ \\ 
2028$+$492 & $  5$ & $> 9.562$\tablenotemark{a} & $> 9.682$\tablenotemark{a} & $> 9.723$\tablenotemark{a} & $> 9.913$\tablenotemark{a} & $>10.152$\tablenotemark{a} & $ 0.259$ & \ldots & \ldots & \ldots & \ldots \\ 
2029$+$121 & $  9$ & $ 11.199$ & $ 11.691$ & $ 12.061$ & $ 12.299$ & $ 12.500$ & $ 0.604$ & $ 1$ & $ 11.4\pm  2.1$ & $ 11.4\pm  2.1$ & $ 11.4\pm  2.1$ \\ 
2032$+$107 & $  6$ & $ 11.212$ & $ 11.354$ & $ 11.594$ & $ 11.684$ & $>11.815$ & $ 0.362$ & $ 1$ & $0.285\pm0.062$ & $0.285\pm0.062$ & $0.285\pm0.062$ \\ 
2037$+$511 & $ 11$ & $ 11.904$ & $ 11.978$ & $ 12.090$ & $ 12.127$ & $ 12.340$ & $ 0.171$ & $ 3$ & $  6.6\pm  1.3$ & $ 4.98\pm 0.44$ & $ 4.98\pm 0.44$ \\ 
2043$+$749 & $  7$ & $>10.679$ & $ 10.725$ & $ 10.790$ & $>10.865$ & $ 10.889$ & $>0.159$ & $ 1$ & $ 0.58\pm 0.16$ & $ 0.58\pm 0.16$ & $ 0.58\pm 0.16$ \\ 
2047$+$039 & $  6$ & $>10.732$\tablenotemark{a} & $>10.774$\tablenotemark{a} & $>10.850$\tablenotemark{a} & $>10.886$\tablenotemark{a} & $>10.934$\tablenotemark{a} & $ 0.129$ & \ldots & \ldots & \ldots & \ldots \\ 
2047$+$098 & $  6$ & $ 10.764$ & $ 10.778$ & $ 11.029$ & $ 11.210$ & $ 11.322$ & $ 0.459$ & \ldots & \ldots & \ldots & \ldots \\ 
2100$+$468 & $  6$ & $>10.709$\tablenotemark{a} & $>10.784$\tablenotemark{a} & $>10.884$\tablenotemark{a} & $>10.997$\tablenotemark{a} & $>11.111$\tablenotemark{a} & $ 0.240$ & \ldots & \ldots & \ldots & \ldots \\ 
2113$+$293 & $ 10$ & $ 11.076$ & $ 11.375$ & $ 11.672$ & $ 11.983$ & $>12.452$ & $ 0.605$ & $ 1$ & $ 6.19\pm 0.73$ & $ 6.19\pm 0.73$ & $ 6.19\pm 0.73$ \\ 
2115$+$000 & $  5$ & $>11.389$ & $>11.438$ & $>11.834$ & $>12.314$ & $>12.643$ & \ldots & \ldots & \ldots & \ldots & \ldots \\ 
2121$+$053 & $ 31$ & $ 11.369$ & $ 11.775$ & $ 12.097$ & $ 12.417$ & $ 12.817$ & $ 0.628$ & $ 6$ & $ 35.1\pm  6.2$ & $ 13.4\pm  1.0$ & $11.65\pm 0.73$ \\ 
2126$-$158 & $  7$ & $ 11.121$ & $ 11.442$ & $ 11.861$ & $ 11.984$ & $ 12.025$ & $ 0.554$ & $ 1$ & $ 3.96\pm 0.45$ & $ 3.96\pm 0.45$ & $ 3.96\pm 0.45$ \\ 
2128$+$048 & $  6$ & $  9.324$ & $  9.525$ & $  9.729$ & $  9.877$ & $  9.937$ & $ 0.385$ & \ldots & \ldots & \ldots & \ldots \\ 
2128$-$123 & $ 17$ & $ 10.525$ & $ 10.716$ & $ 10.913$ & $ 11.086$ & $>11.521$ & $ 0.401$ & $ 8$ & $ 7.12\pm 0.31$ & $ 3.33\pm 0.25$ & $0.358\pm0.086$ \\ 
2131$-$021 & $ 24$ & $ 11.196$ & $ 11.544$ & $ 11.763$ & $ 11.913$ & $ 12.117$ & $ 0.402$ & $ 4$ & $ 19.9\pm  2.6$ & $11.39\pm 0.49$ & $12.16\pm 0.68$ \\ 
2134$+$004 & $ 36$ & $ 11.344$ & $ 11.450$ & $ 11.629$ & $ 11.804$ & $ 12.260$ & $ 0.386$ & $ 3$ & $ 4.80\pm 0.28$ & $ 1.84\pm 0.20$ & $ 1.39\pm 0.19$ \\ 
2136$+$141 & $ 16$ & $ 11.299$ & $ 11.573$ & $ 11.801$ & $ 11.874$ & $ 11.960$ & $ 0.334$ & $ 4$ & $ 4.20\pm 0.20$ & $ 2.83\pm 0.37$ & $ 2.07\pm 0.14$ \\ 
2141$+$175 & $ 14$ & $ 10.940$ & $ 11.137$ & $ 11.334$ & $ 11.744$ & $ 12.196$ & $ 0.604$ & $ 3$ & $ 2.11\pm 0.30$ & $ 1.45\pm 0.30$ & $ 2.11\pm 0.30$ \\ 
2144$+$092 & $ 12$ & $ 10.914$ & $ 11.498$ & $ 11.711$ & $ 12.243$ & $ 12.449$ & $ 0.695$ & \ldots & \ldots & \ldots & \ldots \\ 
2145$+$067 & $ 27$ & $ 11.590$ & $ 11.854$ & $ 12.100$ & $ 12.365$ & $ 12.738$ & $ 0.530$ & $ 5$ & $ 3.06\pm 0.10$ & $ 2.58\pm 0.17$ & $ 2.58\pm 0.17$ \\ 
2150$+$173 & $  9$ & $ 11.121$ & $ 11.167$ & $ 11.228$ & $ 11.346$ & $ 11.759$ & $ 0.204$ & $ 1$ & $ 6.22\pm 0.54$ & $ 6.22\pm 0.54$ & $ 6.22\pm 0.54$ \\ 
2155$+$312 & $  7$ & $ 11.401$ & $ 11.927$ & $ 12.068$ & $ 12.193$ & $ 12.262$ & $ 0.297$ & \ldots & \ldots & \ldots & \ldots \\ 
2155$-$152 & $ 39$ & $ 11.417$ & $ 11.655$ & $ 11.769$ & $ 12.158$ & $ 13.274$ & $ 0.523$ & $11$ & $ 18.2\pm  1.9$ & $10.11\pm 0.30$ & $11.80\pm 0.50$ \\ 
2157$+$102 & $  6$ & $>11.093$ & $>11.241$ & $>11.310$ & $>11.446$ & $>11.462$ & \ldots & $ 1$ & $ 4.76\pm 0.88$ & $ 4.76\pm 0.88$ & $ 4.76\pm 0.88$ \\ 
2157$+$213 & $  5$ & $>10.477$ & $>10.633$\tablenotemark{a} & $>10.659$ & $>10.687$ & $>10.751$\tablenotemark{a} & $>0.062$ & \ldots & \ldots & \ldots & \ldots \\ 
2159$+$505 & $  6$ & $>11.808$ & $ 11.833$ & $ 11.928$ & $ 11.979$ & $ 11.991$ & $ 0.166$ & $ 5$ & $ 9.15\pm 0.37$ & $  7.3\pm  1.1$ & $ 1.85\pm 0.32$ \\ 
2200$+$420 & $180$ & $ 11.262$ & $ 11.740$ & $ 11.872$ & $ 12.086$ & $ 12.619$ & $ 0.378$ & $35$ & $10.00\pm 0.86$ & $ 4.46\pm 0.37$ & $ 2.20\pm 0.23$ \\ 
2201$+$171 & $ 14$ & $ 11.740$ & $ 11.838$ & $ 11.919$ & $ 12.248$ & $>12.511$ & $ 0.440$ & $ 3$ & $ 18.6\pm  1.2$ & $ 16.6\pm  1.5$ & $ 0.93\pm 0.22$ \\ 
2201$+$315 & $ 43$ & $ 11.072$ & $ 11.367$ & $ 11.575$ & $ 11.797$ & $ 12.246$ & $ 0.457$ & $10$ & $ 8.67\pm 0.12$ & $ 6.34\pm 0.12$ & $ 6.44\pm 0.35$ \\ 
2209$+$236 & $ 15$ & $ 11.338$ & $ 11.587$ & $ 11.740$ & $ 12.124$ & $ 12.294$ & $ 0.549$ & $ 2$ & $ 1.35\pm 0.28$ & $ 0.85\pm 0.19$ & $0.351\pm0.095$ \\ 
2210$+$277 & $  5$ & $>10.083$ & $>10.230$ & $>10.307$ & $>10.838$ & $>10.990$ & \ldots & \ldots & \ldots & \ldots & \ldots \\ 
2216$+$178 & $  7$ & $ 11.629$ & $ 11.822$ & $ 12.314$ & $>12.140$ & $ 12.528$ & $>0.352$ & $ 1$ & $ 3.76\pm 0.66$ & $ 3.76\pm 0.66$ & $ 3.76\pm 0.66$ \\ 
2216$-$038 & $ 13$ & $ 10.967$ & $ 11.362$ & $ 11.575$ & $ 11.756$ & $ 12.288$ & $ 0.424$ & $ 3$ & $ 6.75\pm 0.70$ & $ 5.73\pm 0.37$ & $ 5.73\pm 0.37$ \\ 
2223$+$210 & $  5$ & $ 11.068$ & $ 11.140$ & $ 11.496$ & $ 12.037$ & $ 12.164$ & $ 0.775$ & $ 5$ & $ 26.3\pm  2.2$ & $  9.1\pm  2.3$ & $ 7.46\pm 0.88$ \\ 
2223$-$052 & $ 32$ & $ 11.594$ & $ 12.152$ & $ 12.303$ & $ 12.519$ & $ 12.798$ & $ 0.397$ & $ 7$ & $ 17.7\pm  3.1$ & $14.53\pm 0.45$ & $14.53\pm 0.45$ \\ 
2227$-$088 & $ 21$ & $ 11.215$ & $ 11.747$ & $ 11.892$ & $ 12.083$ & $ 12.668$ & $ 0.368$ & $ 2$ & $ 11.0\pm  2.5$ & $  6.9\pm  1.5$ & $ 2.80\pm 0.50$ \\ 
2230$+$114 & $ 45$ & $ 10.982$ & $ 12.072$ & $ 12.377$ & $ 12.628$ & $ 13.176$ & $ 0.565$ & $ 6$ & $ 20.0\pm  1.0$ & $ 10.3\pm  1.0$ & $  5.9\pm  1.6$ \\ 
2233$-$148 & $ 12$ & $>11.134$\tablenotemark{a} & $>11.519$\tablenotemark{a} & $>11.738$\tablenotemark{a} & $>11.817$ & $>12.292$\tablenotemark{a} & $>0.330$ & \ldots & \ldots & \ldots & \ldots \\ 
2234$+$282 & $ 25$ & $ 10.813$ & $ 11.513$ & $ 11.956$ & $>12.204$ & $ 12.746$ & $>0.662$ & \ldots & \ldots & \ldots & \ldots \\ 
2241$+$406 & $  6$ & $ 10.946$ & $ 11.531$ & $ 11.563$ & $ 12.201$ & $ 12.217$ & $ 0.648$ & $ 1$ & $ 14.1\pm  2.9$ & $ 14.1\pm  2.9$ & $ 14.1\pm  2.9$ \\ 
2243$-$123 & $ 13$ & $ 11.438$ & $ 11.744$ & $ 11.855$ & $ 12.037$ & $ 12.314$ & $ 0.324$ & $ 3$ & $ 4.94\pm 0.21$ & $ 4.36\pm 0.26$ & $ 4.36\pm 0.26$ \\ 
2247$-$283 & $ 11$ & $ 11.248$ & $ 11.307$ & $ 11.652$ & $ 11.816$ & $>12.450$ & $ 0.527$ & $ 1$ & $ 19.2\pm  1.6$ & $ 19.2\pm  1.6$ & $ 19.2\pm  1.6$ \\ 
2251$+$158 & $104$ & $ 11.283$ & $ 11.930$ & $ 12.265$ & $ 12.740$ & $ 13.215$ & $ 0.732$ & $ 8$ & $ 17.0\pm  1.1$ & $ 9.30\pm 0.43$ & $13.74\pm 0.51$ \\ 
2254$+$074 & $ 11$ & $>10.949$ & $>11.283$ & $>11.393$ & $>11.513$ & $>11.574$ & \ldots & $ 2$ & $0.537\pm0.047$ & $0.494\pm0.046$ & $0.537\pm0.047$ \\ 
2255$-$282 & $ 12$ & $ 11.873$ & $ 12.127$ & $ 12.348$ & $ 12.906$ & $ 13.029$ & $ 0.715$ & $ 1$ & $ 4.10\pm 0.37$ & $ 4.10\pm 0.37$ & $ 4.10\pm 0.37$ \\ 
2258$-$022 & $  7$ & $>11.801$ & $ 11.932$ & $ 12.176$ & $>12.201$ & $>12.516$ & $>0.299$ & $ 3$ & $ 15.4\pm  1.5$ & $ 15.1\pm  2.2$ & $ 15.4\pm  1.5$ \\ 
2308$+$341 & $  7$ & $ 11.418$ & $ 11.936$ & $ 11.968$ & $ 12.093$ & $ 12.462$ & $ 0.180$ & \ldots & \ldots & \ldots & \ldots \\ 
2318$+$049 & $  6$ & $ 10.748$ & $ 11.137$ & $ 11.364$ & $ 11.509$ & $ 11.641$ & $ 0.404$ & $ 2$ & $ 6.98\pm 0.70$ & $ 6.05\pm 0.76$ & $ 5.12\pm 0.83$ \\ 
2319$+$317 & $ 10$ & $ 10.878$ & $ 11.196$ & $ 11.465$ & $ 11.621$ & $ 11.922$ & $ 0.454$ & $ 2$ & $ 11.9\pm  1.1$ & $  8.0\pm  1.0$ & $ 4.19\pm 0.94$ \\ 
2320$-$035 & $ 11$ & $ 11.547$ & $ 11.859$ & $ 12.193$ & $ 12.456$ & $ 12.639$ & $ 0.597$ & $ 2$ & $ 30.6\pm  1.5$ & $ 19.3\pm  1.7$ & $  8.0\pm  2.0$ \\ 
2325$+$093 & $  6$ & $ 12.283$ & $ 12.394$ & $ 12.483$ & $ 12.659$ & $>12.856$ & $ 0.295$ & $ 1$ & $ 5.35\pm 0.71$ & $ 5.35\pm 0.71$ & $ 5.35\pm 0.71$ \\ 
2331$+$073 & $ 14$ & $ 10.988$ & $ 11.338$ & $ 11.843$ & $>12.004$ & $>12.393$ & $>0.645$ & $ 4$ & $ 7.90\pm 0.53$ & $ 4.91\pm 0.60$ & $ 5.35\pm 0.74$ \\ 
2342$-$161 & $ 12$ & $ 11.588$ & $ 11.792$ & $ 12.117$ & $ 12.260$ & $ 12.464$ & $ 0.490$ & $ 2$ & $  7.4\pm  1.2$ & $ 5.88\pm 0.90$ & $ 4.39\pm 0.61$ \\ 
2344$+$514 & $ 18$ & $ 10.290$ & $ 10.618$ & $>10.791$ & $>11.265$ & $ 11.839$ & $>0.632$ & $ 2$ & $0.054\pm0.013$ & $0.045\pm0.011$ & $0.035\pm0.010$ \\ 
2345$-$167 & $ 30$ & $ 11.193$ & $ 11.375$ & $ 11.524$ & $ 11.704$ & $ 12.248$ & $ 0.362$ & $ 8$ & $11.46\pm 0.75$ & $ 8.53\pm 0.41$ & $ 8.56\pm 0.63$ \\ 
2351$+$456 & $ 18$ & $ 11.137$ & $ 11.267$ & $ 11.371$ & $ 11.551$ & $ 11.846$ & $ 0.316$ & $ 5$ & $ 26.3\pm  2.2$ & $19.60\pm 0.91$ & $11.05\pm 0.62$ \\ 
2353$+$816 & $  7$ & $ 11.127$ & $ 11.423$ & $ 11.500$ & $ 11.948$ & $ 12.009$ & $ 0.540$ & \ldots & \ldots & \ldots & \ldots \\ 
2356$+$196 & $ 11$ & $  9.605$ & $ 10.663$ & $ 10.969$ & $>11.049$ & $>11.468$ & $>0.416$ & $ 2$ & $ 1.57\pm 0.27$ & $ 1.19\pm 0.25$ & $ 1.57\pm 0.27$ \\ 
\enddata
\tablenotetext{a}{Lower limit value ($z=0$) only on account of unknown source redshift.}
\tablecomments{
%The complete version of this table appears in the online journal.
Columns are as follows: 
(1) Source name in B1950 coordinates; 
(2) Number of Epochs;
(3) Minimum Peak Gaussian Brightness Temperature;
(4) Peak Gaussian Brightness Temperature at 25\% of Distribution;
(5) Median Peak Gaussian Brightness Temperature;
(6) Peak Gaussian Brightness Temperature at 75\% of Distribution;
(7) Maximum Peak Gaussian Brightness Temperature;
(8) Variability Index of Gaussian Brightness Temperature;
(9) Number of robust speeds meeting criteria described in \S{\ref{s:betaT_analysis}};
(10) Fastest apparent speed;
(11) Median apparent speed;
(12) Apparent speed of feature that is closest to the core in its first 
measured epoch;
}
\end{deluxetable} 

%\end{document}


==> anc/Electronic_Tables/table4.tex <==
%\documentclass[10pt,preprint]{aastex}

%\begin{document}

%\section{Full Table 4} 

\begin{deluxetable}{lrrrrrr}
%\rotate
\tablenum{4}
\tablecolumns{7} 
\tabletypesize{\scriptsize} 
\tablewidth{0pt}  
\tablecaption{\label{t:doppler}Doppler Factors and Derived Properties}  
\tablehead{
\colhead{Source} & \colhead{$T_\mathrm{b,med}$} & \colhead{$\beta_\mathrm{max}$} &
\colhead{$\delta$} & \colhead{$\Gamma$} & \colhead {$\theta$} & \colhead{$\theta_\mathrm{src}$} \\
\colhead{} & \colhead{(log$_{10}$ K)} & \colhead {} &
\colhead {} & \colhead {} & \colhead {(deg)} & \colhead {(deg)} \\
\colhead{(1)} & \colhead{(2)} & \colhead{(3)} &
\colhead{(4)} &  \colhead{(5)} & \colhead{(6)} & \colhead{(7)}
}
\startdata
%
0003$+$380 & $ 11.550$ & $ 4.61\pm 0.36$ & $  8.7$ & $  5.6$ & $  5.5$ & $ 56.1$ \\ 
0003$-$066 & $ 11.079$ & $ 7.08\pm 0.21$ & $  3.0$ & $ 10.1$ & $ 13.8$ & $135.4$ \\ 
0006$+$061 & $>11.021$ & \ldots & $>  2.6$ &  \ldots & \ldots & \ldots \\ 
0007$+$106 & $ 11.729$ & $ 1.58\pm 0.29$ & $ 13.2$ & $  6.7$ & $  1.0$ & $ 13.7$ \\ 
0010$+$405 & $>11.425$ & $ 6.92\pm 0.64$ & $>  6.5$ &  \ldots & \ldots & \ldots \\ 
0011$+$189 & $>11.207$ & $ 4.54\pm 0.46$ & $>  4.0$ &  \ldots & \ldots & \ldots \\ 
0012$+$610 & $>10.747$\tablenotemark{a} & \ldots & $>  1.4$ &  \ldots & \ldots & \ldots \\ 
0014$+$813 & $ 11.223$ & $ 9.47\pm 0.91$ & $  4.1$ & $ 13.1$ & $ 10.2$ & $133.5$ \\ 
0015$-$054 & $ 11.246$ & \ldots & $  4.3$ &  \ldots & \ldots & \ldots \\ 
0016$+$731 & $ 11.902$ & $ 7.64\pm 0.32$ & $ 19.6$ & $ 11.3$ & $  2.0$ & $ 42.6$ \\ 
0019$+$058 & $>11.449$ & \ldots & $>  6.9$ &  \ldots & \ldots & \ldots \\ 
0027$+$056 & $ 11.248$ & $ 1.45\pm 0.38$ & $  4.4$ & $  2.5$ & $  8.2$ & $ 38.5$ \\ 
0035$+$413 & $ 11.423$ & $ 7.40\pm 0.31$ & $  6.5$ & $  7.5$ & $  8.7$ & $ 97.8$ \\ 
0041$+$341 & $ 10.698$ & \ldots & $  1.2$ &  \ldots & \ldots & \ldots \\ 
0044$+$566 & $ 10.880$ & $ 0.86\pm 0.13$ & $  1.9$ & $ 1.40$ & $ 28.0$ & $ 61.4$ \\ 
0048$-$071 & $ 12.470$ & $10.79\pm 0.85$ & $ 72.6$ & $ 37.1$ & $ 0.23$ & $ 16.9$ \\ 
0048$-$097 & $ 12.170$ & \ldots & $ 36.4$ &  \ldots & \ldots & \ldots \\ 
0055$+$300 & $ 10.729$ & $0.054\pm0.012$ & $  1.3$ & $1.040$ & $  8.2$ & $ 10.9$ \\ 
0059$+$581 & $ 12.301$ & $ 8.28\pm 0.41$ & $ 49.2$ & $ 25.3$ & $ 0.38$ & $ 19.1$ \\ 
0106$+$013 & $ 11.894$ & $ 25.6\pm  1.8$ & $ 19.3$ & $ 26.7$ & $  2.9$ & $106.1$ \\ 
0106$+$612 & $ 11.753$ & $ 20.3\pm  1.3$ & $ 13.9$ & $ 21.8$ & $  3.8$ & $111.2$ \\ 
0106$+$678 & $ 10.941$ & $ 7.62\pm 0.78$ & $  2.1$ & $ 14.8$ & $ 13.9$ & $149.0$ \\ 
0109$+$224 & $ 11.775$ & \ldots & $ 14.7$ &  \ldots & \ldots & \ldots \\ 
0109$+$351 & $ 11.505$ & $  5.4\pm  1.5$ & $  7.9$ & $  5.8$ & $  6.8$ & $ 69.1$ \\ 
0110$+$318 & $ 12.017$ & $ 18.8\pm  1.0$ & $ 25.6$ & $ 19.7$ & $  2.1$ & $ 72.7$ \\ 
0111$+$021 & $ 10.889$ & $0.173\pm0.047$ & $  1.9$ & $ 1.22$ & $  7.4$ & $ 14.3$ \\ 
0112$-$017 & $ 11.464$ & $ 17.9\pm  1.8$ & $  7.2$ & $ 25.9$ & $  5.5$ & $136.4$ \\ 
0113$-$118 & $ 11.709$ & $ 15.7\pm  1.5$ & $ 12.6$ & $ 16.2$ & $  4.4$ & $102.8$ \\ 
0116$-$219 & $ 11.255$ & \ldots & $  4.4$ &  \ldots & \ldots & \ldots \\ 
0118$-$272 & $>10.856$\tablenotemark{a} & \ldots & $>  1.8$ &  \ldots & \ldots & \ldots \\ 
0119$+$041 & $ 11.459$ & \ldots & $  7.1$ &  \ldots & \ldots & \ldots \\ 
0119$+$115 & $ 11.584$ & $18.61\pm 0.82$ & $  9.4$ & $ 23.1$ & $  4.9$ & $126.3$ \\ 
0122$-$003 & $ 11.617$ & $ 14.0\pm  3.2$ & $ 10.2$ & $ 14.7$ & $  5.4$ & $108.0$ \\ 
0128$+$554 & $ 10.462$ & $0.405\pm0.088$ & $ 0.71$ & $ 1.17$ & $112.0$ & $138.6$ \\ 
0130$-$171 & $ 11.555$ & $ 28.5\pm  3.0$ & $  8.8$ & $ 50.4$ & $  3.7$ & $145.6$ \\ 
0133$+$476 & $ 12.493$ & $16.54\pm 0.56$ & $ 76.5$ & $ 40.1$ & $ 0.31$ & $ 24.4$ \\ 
0134$+$579 & $ 10.137$ & \ldots & $ 0.34$ &  \ldots & \ldots & \ldots \\ 
0136$+$176 & $ 11.265$ & $ 13.1\pm  2.1$ & $  4.5$ & $ 21.4$ & $  7.8$ & $142.1$ \\ 
0138$-$097 & $ 11.225$ & $24.12\pm 0.97$ & $  4.1$ & $ 72.6$ & $  4.6$ & $160.6$ \\ 
0141$+$268 & $>11.380$\tablenotemark{a} & \ldots & $>  5.9$ &  \ldots & \ldots & \ldots \\ 
0142$-$278 & $ 11.647$ & \ldots & $ 10.9$ &  \ldots & \ldots & \ldots \\ 
0149$+$218 & $ 11.917$ & $14.29\pm 0.76$ & $ 20.3$ & $ 15.2$ & $  2.7$ & $ 70.3$ \\ 
0149$+$710 & $ 10.408$ & $0.286\pm0.032$ & $ 0.63$ & $ 1.17$ & $132.4$ & $152.3$ \\ 
0151$+$081 & $ 10.982$ & $ 1.38\pm 0.22$ & $  2.4$ & $ 1.79$ & $ 23.1$ & $ 67.6$ \\ 
0153$+$744 & $ 11.610$ & $ 3.47\pm 0.95$ & $ 10.0$ & $  5.7$ & $  3.6$ & $ 38.6$ \\ 
0159$+$723 & $>10.446$\tablenotemark{a} & \ldots & $> 0.69$ &  \ldots & \ldots & \ldots \\ 
0200$+$304 & $>12.107$ & $ 15.4\pm  1.3$ & $> 31.5$ &  \ldots & \ldots & \ldots \\ 
0202$+$149 & $ 11.288$ & $15.88\pm 0.75$ & $  4.8$ & $ 28.9$ & $  6.6$ & $146.7$ \\ 
0202$+$319 & $ 12.100$ & $ 10.5\pm  1.0$ & $ 31.0$ & $ 17.3$ & $  1.1$ & $ 37.3$ \\ 
0202$-$172 & $ 11.780$ & $ 19.6\pm  4.4$ & $ 14.8$ & $ 20.5$ & $  3.7$ & $106.1$ \\ 
0203$-$120 & $ 12.152$ & $ 12.3\pm  2.3$ & $ 34.9$ & $ 19.7$ & $  1.0$ & $ 38.9$ \\ 
0208$+$106 & $ 11.410$ & $ 4.82\pm 0.71$ & $  6.3$ & $  5.1$ & $  8.8$ & $ 75.5$ \\ 
0210$+$515 & $ 10.364$ & \ldots & $ 0.57$ &  \ldots & \ldots & \ldots \\ 
0212$+$735 & $ 11.706$ & $ 6.64\pm 0.16$ & $ 12.5$ & $  8.1$ & $  3.8$ & $ 56.2$ \\ 
0214$+$083 & $ 11.334$ & $10.47\pm 0.97$ & $  5.3$ & $ 13.1$ & $  8.7$ & $126.5$ \\ 
0215$+$015 & $ 12.422$ & $ 25.3\pm  1.2$ & $ 65.0$ & $ 37.4$ & $ 0.60$ & $ 42.5$ \\ 
0219$+$428 & $ 11.453$ & $11.46\pm 0.79$ & $  7.0$ & $ 13.0$ & $  7.3$ & $117.5$ \\ 
0224$+$671 & $ 11.537$ & $11.64\pm 0.21$ & $  8.5$ & $ 12.3$ & $  6.4$ & $108.2$ \\ 
0229$+$131 & $ 11.700$ & $ 14.0\pm  1.2$ & $ 12.3$ & $ 14.2$ & $  4.6$ & $ 97.5$ \\ 
0234$+$285 & $ 11.976$ & $ 24.6\pm  1.4$ & $ 23.3$ & $ 24.7$ & $  2.5$ & $ 93.2$ \\ 
0235$+$164 & $ 11.700$ & \ldots & $ 12.3$ &  \ldots & \ldots & \ldots \\ 
0238$+$711 & $>10.722$\tablenotemark{a} & \ldots & $>  1.3$ &  \ldots & \ldots & \ldots \\ 
0239$+$843 & $>10.318$\tablenotemark{a} & \ldots & $> 0.51$ &  \ldots & \ldots & \ldots \\ 
0241$+$622 & $ 10.651$ & $1.549\pm0.088$ & $  1.1$ & $  2.1$ & $ 49.8$ & $122.6$ \\ 
0248$+$430 & $ 11.090$ & $  7.4\pm  1.0$ & $  3.0$ & $ 10.8$ & $ 13.2$ & $136.3$ \\ 
0250$+$320 & $ 11.803$ & $ 16.1\pm  2.1$ & $ 15.6$ & $ 16.1$ & $  3.7$ & $ 91.6$ \\ 
0250$-$225 & $ 11.698$ & \ldots & $ 12.3$ &  \ldots & \ldots & \ldots \\ 
0256$+$075 & $ 11.344$ & $ 11.6\pm  1.2$ & $  5.4$ & $ 15.1$ & $  8.1$ & $130.0$ \\ 
0300$+$470 & $>11.529$\tablenotemark{a} & \ldots & $>  8.3$ &  \ldots & \ldots & \ldots \\ 
0301$-$243 & $ 10.747$ & $ 2.29\pm 0.51$ & $  1.4$ & $  3.0$ & $ 36.8$ & $124.6$ \\ 
0303$+$490 & $>10.417$\tablenotemark{a} & \ldots & $> 0.64$ &  \ldots & \ldots & \ldots \\ 
0305$+$039 & $ 10.934$ & $0.111\pm0.015$ & $  2.1$ & $ 1.30$ & $  3.7$ & $  7.8$ \\ 
0306$+$102 & $ 12.029$ & $ 11.7\pm  2.5$ & $ 26.3$ & $ 15.8$ & $  1.6$ & $ 47.9$ \\ 
0309$+$411 & $ 11.559$ & $0.290\pm0.023$ & $  8.9$ & $  4.5$ & $ 0.42$ & $  3.8$ \\ 
0313$+$411 & $ 10.176$ & $0.278\pm0.080$ & $ 0.37$ & $ 1.64$ & $144.8$ & $167.7$ \\ 
0316$+$413 & $ 11.246$ & $0.409\pm0.046$ & $  4.3$ & $  2.3$ & $  2.6$ & $ 11.4$ \\ 
0321$+$340 & $ 11.294$ & $ 9.05\pm 0.32$ & $  4.8$ & $ 11.0$ & $  9.8$ & $124.1$ \\ 
0329$+$654 & $>10.299$\tablenotemark{a} & \ldots & $> 0.49$ &  \ldots & \ldots & \ldots \\ 
0333$+$321 & $ 12.093$ & $13.13\pm 0.16$ & $ 30.5$ & $ 18.1$ & $  1.4$ & $ 46.6$ \\ 
0336$-$019 & $ 12.029$ & $ 24.5\pm  1.6$ & $ 26.3$ & $ 24.5$ & $  2.2$ & $ 85.8$ \\ 
0346$+$800 & $>11.250$\tablenotemark{a} & \ldots & $>  4.4$ &  \ldots & \ldots & \ldots \\ 
0347$-$211 & $ 11.644$ & \ldots & $ 10.9$ &  \ldots & \ldots & \ldots \\ 
0355$+$508 & $ 12.377$ & $ 8.65\pm 0.72$ & $ 58.6$ & $ 29.9$ & $ 0.28$ & $ 16.8$ \\ 
0400$+$258 & $ 11.679$ & $11.74\pm 0.80$ & $ 11.8$ & $ 11.8$ & $  4.9$ & $ 90.1$ \\ 
0403$-$132 & $ 11.987$ & $20.80\pm 0.62$ & $ 23.9$ & $ 21.0$ & $  2.4$ & $ 82.1$ \\ 
0415$+$379 & $ 11.512$ & $ 7.50\pm 0.22$ & $  8.0$ & $  7.6$ & $  7.2$ & $ 86.8$ \\ 
0420$+$417 & $ 11.595$ & $ 8.41\pm 0.39$ & $  9.7$ & $  8.5$ & $  5.9$ & $ 82.2$ \\ 
0420$-$014 & $ 12.490$ & $ 5.46\pm 0.41$ & $ 76.0$ & $ 38.2$ & $ 0.11$ & $  8.2$ \\ 
0422$+$004 & $ 11.452$ & $ 0.74\pm 0.16$ & $  7.0$ & $  3.6$ & $  1.8$ & $ 12.3$ \\ 
0429$+$415 & $  9.713$ & $ 3.57\pm 0.94$ & $ 0.13$ & $ 54.1$ & $ 31.3$ & $176.2$ \\ 
0430$+$052 & $ 11.362$ & $ 6.28\pm 0.12$ & $  5.7$ & $  6.4$ & $ 10.1$ & $ 96.8$ \\ 
0430$+$289 & $>10.836$\tablenotemark{a} & \ldots & $>  1.7$ &  \ldots & \ldots & \ldots \\ 
0440$-$003 & $ 11.152$ & $ 0.62\pm 0.12$ & $  3.5$ & $ 1.95$ & $  6.1$ & $ 21.9$ \\ 
0446$+$112 & $ 12.064$ & $ 6.72\pm 0.47$ & $ 28.5$ & $ 15.1$ & $ 0.90$ & $ 26.5$ \\ 
0451$-$282 & $ 12.134$ & $11.48\pm 0.92$ & $ 33.5$ & $ 18.7$ & $  1.1$ & $ 37.9$ \\ 
0454$+$844 & $>10.481$\tablenotemark{a} & \ldots & $> 0.75$ &  \ldots & \ldots & \ldots \\ 
0454$-$234 & $ 12.017$ & $ 14.8\pm  1.8$ & $ 25.6$ & $ 17.1$ & $  1.9$ & $ 60.2$ \\ 
0458$-$020 & $ 12.072$ & $  6.0\pm  1.5$ & $ 29.0$ & $ 15.2$ & $ 0.79$ & $ 23.5$ \\ 
0502$+$049 & $ 12.000$ & $  9.4\pm  1.1$ & $ 24.6$ & $ 14.1$ & $  1.6$ & $ 41.9$ \\ 
0506$+$056 & $ 10.855$ & $ 1.07\pm 0.14$ & $  1.8$ & $ 1.49$ & $ 33.3$ & $ 75.5$ \\ 
0507$+$179 & $ 12.201$ & $ 5.04\pm 0.29$ & $ 39.1$ & $ 19.9$ & $ 0.37$ & $ 14.7$ \\ 
0509$+$406 & $>11.952$\tablenotemark{a} & \ldots & $> 22.0$ &  \ldots & \ldots & \ldots \\ 
0518$+$211 & $>11.041$\tablenotemark{a} & \ldots & $>  2.7$ &  \ldots & \ldots & \ldots \\ 
0519$+$011 & $  9.911$ & $ 26.7\pm  7.9$ & $ 0.20$ & $1786.5$ & $  4.3$ & $179.1$ \\ 
0528$+$134 & $ 12.137$ & $18.41\pm 0.24$ & $ 33.7$ & $ 21.9$ & $  1.4$ & $ 57.3$ \\ 
0529$+$075 & $ 10.473$ & $ 22.8\pm  2.1$ & $ 0.73$ & $356.7$ & $  5.0$ & $176.3$ \\ 
0529$+$483 & $ 12.255$ & $ 19.8\pm  3.0$ & $ 44.3$ & $ 26.6$ & $ 0.96$ & $ 48.2$ \\ 
0536$+$145 & $ 12.270$ & \ldots & $ 45.8$ &  \ldots & \ldots & \ldots \\ 
0539$-$057 & $ 11.167$ & $ 13.8\pm  2.1$ & $  3.6$ & $ 28.3$ & $  7.8$ & $150.8$ \\ 
0552$+$398 & $ 11.893$ & $1.256\pm0.085$ & $ 19.2$ & $  9.7$ & $ 0.39$ & $  7.5$ \\ 
0603$+$476 & $>11.057$\tablenotemark{a} & \ldots & $>  2.8$ &  \ldots & \ldots & \ldots \\ 
0605$-$085 & $ 11.665$ & $ 32.0\pm  5.1$ & $ 11.4$ & $ 50.7$ & $  3.2$ & $140.9$ \\ 
0605$-$153 & $ 10.777$ & $ 4.04\pm 0.94$ & $  1.5$ & $  6.6$ & $ 24.8$ & $141.8$ \\ 
0607$-$157 & $ 12.127$ & $ 0.57\pm 0.18$ & $ 33.0$ & $ 16.5$ & $ 0.06$ & $  2.0$ \\ 
0609$+$413 & $>11.322$\tablenotemark{a} & \ldots & $>  5.2$ &  \ldots & \ldots & \ldots \\ 
0613$+$570 & $>10.777$\tablenotemark{a} & \ldots & $>  1.5$ &  \ldots & \ldots & \ldots \\ 
0615$-$172 & $ 10.618$ & \ldots & $  1.0$ &  \ldots & \ldots & \ldots \\ 
0619$+$334 & $ 11.968$ & $ 34.8\pm  3.3$ & $ 22.8$ & $ 38.0$ & $  2.3$ & $113.5$ \\ 
0621$+$446 & $>11.386$\tablenotemark{a} & \ldots & $>  6.0$ &  \ldots & \ldots & \ldots \\ 
0627$-$199 & $>11.664$\tablenotemark{a} & \ldots & $> 11.3$ &  \ldots & \ldots & \ldots \\ 
0636$+$680 & $ 11.068$ & $ 1.30\pm 0.32$ & $  2.9$ & $ 1.91$ & $ 16.1$ & $ 53.1$ \\ 
0642$+$449 & $ 12.274$ & $ 8.52\pm 0.42$ & $ 46.3$ & $ 23.9$ & $ 0.44$ & $ 20.9$ \\ 
0648$-$165 & $>11.572$\tablenotemark{a} & \ldots & $>  9.2$ &  \ldots & \ldots & \ldots \\ 
0650$+$453 & $ 11.777$ & $ 4.34\pm 0.82$ & $ 14.7$ & $  8.0$ & $  2.1$ & $ 33.0$ \\ 
0650$+$507 & $ 11.431$ & $ 2.61\pm 0.35$ & $  6.6$ & $  3.9$ & $  6.0$ & $ 43.7$ \\ 
0700$-$197 & $>11.651$\tablenotemark{a} & \ldots & $> 11.0$ &  \ldots & \ldots & \ldots \\ 
0707$+$476 & $ 11.572$ & $ 8.33\pm 0.92$ & $  9.2$ & $  8.4$ & $  6.2$ & $ 84.8$ \\ 
0708$+$506 & $>11.537$ & \ldots & $>  8.5$ &  \ldots & \ldots & \ldots \\ 
0710$+$196 & $>11.619$ & \ldots & $> 10.2$ &  \ldots & \ldots & \ldots \\ 
0716$+$332 & $ 11.691$ & $ 0.91\pm 0.28$ & $ 12.1$ & $  6.1$ & $ 0.72$ & $  8.7$ \\ 
0716$+$714 & $ 12.215$ & $18.64\pm 0.53$ & $ 40.4$ & $ 24.5$ & $  1.1$ & $ 49.6$ \\ 
0722$+$145 & $ 11.751$ & \ldots & $ 13.9$ &  \ldots & \ldots & \ldots \\ 
0723$-$008 & $ 11.320$ & $ 1.04\pm 0.15$ & $  5.1$ & $  2.8$ & $  4.5$ & $ 23.8$ \\ 
0727$-$115 & $ 12.459$ & $ 6.05\pm 0.60$ & $ 70.9$ & $ 35.7$ & $ 0.14$ & $  9.8$ \\ 
0730$+$504 & $ 11.824$ & $16.09\pm 0.53$ & $ 16.4$ & $ 16.1$ & $  3.5$ & $ 89.0$ \\ 
0735$+$178 & $>11.288$\tablenotemark{a} & \ldots & $>  4.8$ &  \ldots & \ldots & \ldots \\ 
0736$+$017 & $ 11.685$ & $11.90\pm 0.29$ & $ 11.9$ & $ 11.9$ & $  4.8$ & $ 90.2$ \\ 
0738$+$313 & $ 11.318$ & $ 10.7\pm  1.2$ & $  5.1$ & $ 13.9$ & $  8.7$ & $129.3$ \\ 
0738$+$548 & $ 12.274$ & \ldots & $ 46.3$ &  \ldots & \ldots & \ldots \\ 
0742$+$103 & $ 11.104$ & \ldots & $  3.1$ &  \ldots & \ldots & \ldots \\ 
0743$-$006 & $ 11.217$ & $ 4.76\pm 0.39$ & $  4.1$ & $  4.9$ & $ 14.0$ & $100.5$ \\ 
0745$+$241 & $ 11.508$ & $ 6.30\pm 0.70$ & $  7.9$ & $  6.5$ & $  7.1$ & $ 77.5$ \\ 
0748$+$126 & $ 12.083$ & $15.04\pm 0.62$ & $ 29.8$ & $ 18.7$ & $  1.6$ & $ 53.7$ \\ 
0749$+$540 & $>11.529$\tablenotemark{a} & \ldots & $>  8.3$ &  \ldots & \ldots & \ldots \\ 
0752$-$116 & $>10.919$\tablenotemark{a} & \ldots & $>  2.0$ &  \ldots & \ldots & \ldots \\ 
0754$+$100 & $ 11.964$ & $ 14.4\pm  1.2$ & $ 22.6$ & $ 15.9$ & $  2.3$ & $ 65.0$ \\ 
0804$+$499 & $ 11.992$ & $ 1.02\pm 0.26$ & $ 24.2$ & $ 12.1$ & $ 0.20$ & $  4.8$ \\ 
0804$-$055 & $>10.580$\tablenotemark{a} & \ldots & $> 0.93$ &  \ldots & \ldots & \ldots \\ 
0805$-$077 & $ 12.127$ & $ 41.5\pm  5.6$ & $ 33.0$ & $ 42.6$ & $  1.7$ & $103.1$ \\ 
0806$+$524 & $ 10.594$ & $ 2.45\pm 0.21$ & $ 0.97$ & $  4.1$ & $ 39.5$ & $142.1$ \\ 
0808$+$019 & $ 12.161$ & $13.70\pm 0.91$ & $ 35.7$ & $ 20.5$ & $  1.1$ & $ 42.1$ \\ 
0810$+$646 & $>11.695$ & \ldots & $> 12.2$ &  \ldots & \ldots & \ldots \\ 
0814$+$425 & $>11.632$\tablenotemark{a} & \ldots & $> 10.6$ &  \ldots & \ldots & \ldots \\ 
0815$-$094 & $>10.134$\tablenotemark{a} & \ldots & $> 0.33$ &  \ldots & \ldots & \ldots \\ 
0821$+$394 & $ 11.847$ & $ 8.74\pm 0.80$ & $ 17.3$ & $ 10.9$ & $  2.7$ & $ 53.7$ \\ 
0821$+$621 & $ 10.857$ & $  8.5\pm  1.9$ & $  1.8$ & $ 21.7$ & $ 12.8$ & $156.9$ \\ 
0823$+$033 & $ 12.590$ & $12.11\pm 0.46$ & $ 95.7$ & $ 48.6$ & $ 0.15$ & $ 14.4$ \\ 
0823$-$223 & $>10.951$\tablenotemark{a} & \ldots & $>  2.2$ &  \ldots & \ldots & \ldots \\ 
0827$+$243 & $ 11.782$ & $ 19.8\pm  1.3$ & $ 14.9$ & $ 20.6$ & $  3.7$ & $106.1$ \\ 
0829$+$046 & $ 11.389$ & $10.20\pm 0.41$ & $  6.0$ & $ 11.7$ & $  8.3$ & $119.2$ \\ 
0834$-$201 & $ 11.788$ & $ 7.19\pm 0.86$ & $ 15.1$ & $  9.3$ & $  3.0$ & $ 51.0$ \\ 
0836$+$182 & $>10.389$ & \ldots & $> 0.60$ &  \ldots & \ldots & \ldots \\ 
0836$+$710 & $ 12.149$ & $21.51\pm 0.67$ & $ 34.7$ & $ 24.0$ & $  1.5$ & $ 63.6$ \\ 
0837$+$012 & $ 11.100$ & $ 14.8\pm  1.6$ & $  3.1$ & $ 37.0$ & $  7.4$ & $156.4$ \\ 
0838$+$133 & $ 11.760$ & $10.65\pm 0.39$ & $ 14.1$ & $ 11.1$ & $  3.9$ & $ 74.1$ \\ 
0845$-$068 & $>10.833$\tablenotemark{a} & \ldots & $>  1.7$ &  \ldots & \ldots & \ldots \\ 
0846$+$513 & $ 11.695$ & $ 6.58\pm 0.75$ & $ 12.2$ & $  7.9$ & $  3.9$ & $ 56.9$ \\ 
0847$-$120 & $ 11.943$ & $  6.4\pm  1.6$ & $ 21.6$ & $ 11.8$ & $  1.5$ & $ 33.2$ \\ 
0850$+$581 & $ 11.033$ & $ 7.60\pm 0.27$ & $  2.7$ & $ 12.4$ & $ 13.4$ & $142.0$ \\ 
0851$+$202 & $ 12.274$ & $15.14\pm 0.43$ & $ 46.3$ & $ 25.6$ & $ 0.73$ & $ 36.3$ \\ 
0854$-$108 & $>11.111$\tablenotemark{a} & \ldots & $>  3.2$ &  \ldots & \ldots & \ldots \\ 
0859$+$210 & $ 11.770$ & $ 23.5\pm  7.3$ & $ 14.5$ & $ 26.4$ & $  3.5$ & $116.8$ \\ 
0859$+$470 & $ 11.631$ & $ 16.1\pm  1.3$ & $ 10.5$ & $ 17.6$ & $  5.0$ & $113.8$ \\ 
0859$-$140 & $ 11.025$ & $  7.5\pm  1.4$ & $  2.6$ & $ 12.3$ & $ 13.6$ & $142.3$ \\ 
0903$-$088 & $>11.215$\tablenotemark{a} & \ldots & $>  4.0$ &  \ldots & \ldots & \ldots \\ 
0906$+$015 & $ 12.045$ & $21.44\pm 0.29$ & $ 27.3$ & $ 22.1$ & $  2.0$ & $ 76.3$ \\ 
0910$-$208 & $ 10.528$ & \ldots & $ 0.83$ &  \ldots & \ldots & \ldots \\ 
0912$+$297 & $>10.215$\tablenotemark{a} & \ldots & $> 0.40$ &  \ldots & \ldots & \ldots \\ 
0916$+$864 & $>10.568$\tablenotemark{a} & \ldots & $> 0.91$ &  \ldots & \ldots & \ldots \\ 
0917$+$449 & $ 12.508$ & $ 12.9\pm  2.1$ & $ 79.2$ & $ 40.7$ & $ 0.23$ & $ 18.5$ \\ 
0917$+$624 & $ 11.574$ & $ 13.3\pm  1.5$ & $  9.2$ & $ 14.3$ & $  5.8$ & $110.9$ \\ 
0922$+$316 & $>10.660$ & $ 3.02\pm 0.41$ & $>  1.1$ &  \ldots & \ldots & \ldots \\ 
0923$+$392 & $ 10.895$ & $ 2.64\pm 0.57$ & $  1.9$ & $  3.0$ & $ 28.5$ & $112.5$ \\ 
0925$+$504 & $ 11.537$ & $ 7.05\pm 0.38$ & $  8.5$ & $  7.2$ & $  6.7$ & $ 80.0$ \\ 
0938$-$076 & $ 11.427$ & $ 4.17\pm 0.60$ & $  6.6$ & $  4.7$ & $  8.0$ & $ 65.7$ \\ 
0938$-$133 & $ 10.978$ & \ldots & $  2.3$ &  \ldots & \ldots & \ldots \\ 
0939$-$077 & $>11.418$\tablenotemark{a} & \ldots & $>  6.4$ &  \ldots & \ldots & \ldots \\ 
0945$+$408 & $ 11.575$ & $ 19.7\pm  1.0$ & $  9.3$ & $ 25.6$ & $  4.8$ & $129.7$ \\ 
0946$+$006 & $ 12.283$ & $ 10.3\pm  1.1$ & $ 47.2$ & $ 24.8$ & $ 0.51$ & $ 24.6$ \\ 
0953$+$254 & $ 11.808$ & $10.02\pm 0.15$ & $ 15.8$ & $ 11.1$ & $  3.3$ & $ 64.9$ \\ 
0954$+$658 & $ 11.763$ & $ 14.8\pm  1.4$ & $ 14.2$ & $ 14.9$ & $  4.0$ & $ 92.4$ \\ 
0955$+$476 & $ 11.528$ & $ 7.25\pm 0.80$ & $  8.3$ & $  7.4$ & $  6.9$ & $ 82.8$ \\ 
1011$+$496 & $ 11.097$ & $1.112\pm0.096$ & $  3.1$ & $ 1.90$ & $ 12.9$ & $ 43.4$ \\ 
1012$+$232 & $ 11.577$ & $ 9.58\pm 0.57$ & $  9.3$ & $  9.6$ & $  6.2$ & $ 92.0$ \\ 
1013$+$054 & $ 11.679$ & $ 3.97\pm 0.96$ & $ 11.8$ & $  6.6$ & $  3.0$ & $ 37.5$ \\ 
1015$+$359 & $ 11.057$ & $ 34.2\pm  2.3$ & $  2.8$ & $209.7$ & $  3.3$ & $170.6$ \\ 
1027$+$749 & $ 11.444$ & $ 7.36\pm 0.29$ & $  6.8$ & $  7.4$ & $  8.4$ & $ 94.7$ \\ 
1030$+$415 & $ 11.775$ & \ldots & $ 14.6$ &  \ldots & \ldots & \ldots \\ 
1030$+$611 & $ 12.029$ & $ 14.3\pm  1.3$ & $ 26.3$ & $ 17.1$ & $  1.8$ & $ 57.0$ \\ 
1034$-$293 & $ 11.387$ & $ 7.19\pm 0.69$ & $  6.0$ & $  7.4$ & $  9.4$ & $100.9$ \\ 
1036$+$054 & $ 11.444$ & $  5.9\pm  1.3$ & $  6.8$ & $  6.1$ & $  8.3$ & $ 82.6$ \\ 
1038$+$064 & $ 11.779$ & $ 9.85\pm 0.83$ & $ 14.8$ & $ 10.7$ & $  3.6$ & $ 67.5$ \\ 
1040$+$244 & $ 12.021$ & $  7.3\pm  1.1$ & $ 25.8$ & $ 14.0$ & $  1.2$ & $ 31.6$ \\ 
1044$+$719 & $ 11.928$ & $  4.3\pm  1.4$ & $ 20.9$ & $ 10.9$ & $  1.1$ & $ 23.3$ \\ 
1045$-$188 & $ 11.914$ & $10.35\pm 0.32$ & $ 20.2$ & $ 12.8$ & $  2.3$ & $ 54.4$ \\ 
1049$+$215 & $ 11.526$ & $ 6.46\pm 0.31$ & $  8.3$ & $  6.7$ & $  6.8$ & $ 76.5$ \\ 
1055$+$018 & $ 12.496$ & $ 6.61\pm 0.58$ & $ 77.0$ & $ 38.8$ & $ 0.13$ & $  9.8$ \\ 
1055$+$201 & $ 11.407$ & $ 7.37\pm 0.88$ & $  6.3$ & $  7.5$ & $  9.0$ & $ 99.8$ \\ 
1055$+$567 & $ 10.653$ & $0.763\pm0.061$ & $  1.1$ & $ 1.27$ & $ 62.1$ & $101.9$ \\ 
1101$+$384 & $ 11.143$ & $0.218\pm0.026$ & $  3.4$ & $ 1.86$ & $  2.3$ & $  8.0$ \\ 
1118$+$073 & $  9.971$ & $ 1.86\pm 0.34$ & $ 0.23$ & $  9.8$ & $ 55.9$ & $169.0$ \\ 
1118$-$056 & $ 11.665$ & \ldots & $ 11.4$ &  \ldots & \ldots & \ldots \\ 
1124$-$186 & $ 11.940$ & $  8.3\pm  1.0$ & $ 21.4$ & $ 12.3$ & $  1.8$ & $ 42.3$ \\ 
1127$-$145 & $ 11.803$ & $ 19.8\pm  4.1$ & $ 15.6$ & $ 20.4$ & $  3.6$ & $103.4$ \\ 
1128$+$385 & $ 11.814$ & $ 4.66\pm 0.83$ & $ 16.0$ & $  8.7$ & $  1.9$ & $ 32.6$ \\ 
1128$-$047 & $ 10.716$ & $ 1.15\pm 0.23$ & $  1.3$ & $ 1.55$ & $ 49.6$ & $103.2$ \\ 
1133$+$704 & $ 10.358$ & $0.832\pm0.095$ & $ 0.56$ & $ 1.79$ & $ 89.8$ & $145.9$ \\ 
1139$+$160 & $>11.124$ & $  7.3\pm  1.1$ & $>  3.3$ &  \ldots & \ldots & \ldots \\ 
1142$+$198 & $ 10.639$ & \ldots & $  1.1$ &  \ldots & \ldots & \ldots \\ 
1144$+$402 & $ 11.771$ & \ldots & $ 14.5$ &  \ldots & \ldots & \ldots \\ 
1145$-$071 & $ 11.292$ & $ 13.0\pm  2.8$ & $  4.8$ & $ 20.1$ & $  7.7$ & $139.6$ \\ 
1147$+$245 & $ 11.057$ & $ 2.29\pm 0.24$ & $  2.8$ & $  2.5$ & $ 20.7$ & $ 82.7$ \\ 
1148$-$001 & $ 11.375$ & $  9.2\pm  1.9$ & $  5.8$ & $ 10.2$ & $  8.9$ & $115.6$ \\ 
1150$+$497 & $ 11.591$ & $ 17.5\pm  2.0$ & $  9.6$ & $ 20.8$ & $  5.0$ & $122.7$ \\ 
1150$+$812 & $ 11.598$ & $ 9.27\pm 0.21$ & $  9.7$ & $  9.3$ & $  5.9$ & $ 87.4$ \\ 
1151$+$408 & $ 11.233$ & $  9.3\pm  1.5$ & $  4.2$ & $ 12.4$ & $ 10.2$ & $131.6$ \\ 
1156$+$295 & $ 11.948$ & $ 24.6\pm  2.0$ & $ 21.8$ & $ 24.8$ & $  2.6$ & $ 96.8$ \\ 
1157$-$215 & $ 10.631$ & $ 3.32\pm 0.87$ & $  1.1$ & $  6.2$ & $ 30.8$ & $147.4$ \\ 
1200$+$608 & $ 10.593$ & \ldots & $ 0.96$ &  \ldots & \ldots & \ldots \\ 
1202$-$262 & $ 11.582$ & $ 10.7\pm  3.3$ & $  9.4$ & $ 10.8$ & $  6.1$ & $ 97.5$ \\ 
1206$+$416 & $ 10.718$ & \ldots & $  1.3$ &  \ldots & \ldots & \ldots \\ 
1213$-$172 & $>11.324$\tablenotemark{a} & \ldots & $>  5.2$ &  \ldots & \ldots & \ldots \\ 
1215$+$303 & $ 11.250$ & $ 0.67\pm 0.17$ & $  4.4$ & $  2.4$ & $  4.1$ & $ 18.2$ \\ 
1219$+$044 & $ 12.497$ & \ldots & $ 77.3$ &  \ldots & \ldots & \ldots \\ 
1219$+$285 & $ 11.314$ & $ 8.20\pm 0.56$ & $  5.1$ & $  9.3$ & $ 10.1$ & $117.1$ \\ 
1222$+$216 & $ 11.834$ & $ 21.8\pm  1.3$ & $ 16.8$ & $ 22.6$ & $  3.3$ & $104.9$ \\ 
1224$-$132 & $ 11.486$ & \ldots & $  7.5$ &  \ldots & \ldots & \ldots \\ 
1226$+$023 & $ 11.948$ & $14.91\pm 0.16$ & $ 21.8$ & $ 16.0$ & $  2.4$ & $ 68.7$ \\ 
1227$+$255 & $>11.747$ & \ldots & $> 13.7$ &  \ldots & \ldots & \ldots \\ 
1228$+$126 & $ 10.870$ & $0.020\pm0.002$ & $  1.8$ & $ 1.19$ & $ 0.97$ & $  1.8$ \\ 
1236$+$049 & $ 12.064$ & $ 2.47\pm 0.43$ & $ 28.5$ & $ 14.4$ & $ 0.35$ & $  9.9$ \\ 
1236$+$077 & $ 11.476$ & $ 1.54\pm 0.49$ & $  7.4$ & $  3.9$ & $  3.2$ & $ 24.1$ \\ 
1243$-$072 & $ 12.288$ & $ 22.5\pm  3.4$ & $ 47.7$ & $ 29.2$ & $ 0.93$ & $ 50.5$ \\ 
1244$-$255 & $ 11.931$ & $ 3.20\pm 0.81$ & $ 21.0$ & $ 10.8$ & $ 0.81$ & $ 17.4$ \\ 
1246$+$586 & $>10.528$\tablenotemark{a} & \ldots & $> 0.83$ &  \ldots & \ldots & \ldots \\ 
1250$+$532 & $>11.053$\tablenotemark{a} & \ldots & $>  2.8$ &  \ldots & \ldots & \ldots \\ 
1253$-$055 & $ 12.756$ & $20.50\pm 0.82$ & $140.2$ & $ 71.6$ & $ 0.12$ & $ 16.6$ \\ 
1300$+$248 & $ 11.412$ & \ldots & $  6.3$ &  \ldots & \ldots & \ldots \\ 
1302$-$102 & $ 11.601$ & $ 8.50\pm 0.28$ & $  9.8$ & $  8.6$ & $  5.8$ & $ 82.1$ \\ 
1307$+$121 & $>10.877$ & \ldots & $>  1.9$ &  \ldots & \ldots & \ldots \\ 
1308$+$326 & $ 11.993$ & $ 27.5\pm  1.2$ & $ 24.2$ & $ 27.8$ & $  2.3$ & $ 97.4$ \\ 
1310$+$487 & $ 11.061$ & $ 17.4\pm  1.1$ & $  2.8$ & $ 55.1$ & $  6.4$ & $161.6$ \\ 
1318$+$225 & $ 11.965$ & $ 12.3\pm  1.5$ & $ 22.7$ & $ 14.7$ & $  2.1$ & $ 57.1$ \\ 
1324$+$224 & $ 11.401$ & \ldots & $  6.2$ &  \ldots & \ldots & \ldots \\ 
1329$-$049 & $ 12.899$ & $  7.1\pm  1.9$ & $195.1$ & $ 97.7$ & $ 0.02$ & $  4.2$ \\ 
1329$-$126 & $ 11.130$ & \ldots & $  3.3$ &  \ldots & \ldots & \ldots \\ 
1331$+$170 & $>10.566$ & $ 5.40\pm 0.51$ & $> 0.91$ &  \ldots & \ldots & \ldots \\ 
1334$-$127 & $ 12.305$ & $ 21.9\pm  1.1$ & $ 49.7$ & $ 29.7$ & $ 0.85$ & $ 47.6$ \\ 
1341$-$171 & $ 11.831$ & \ldots & $ 16.7$ &  \ldots & \ldots & \ldots \\ 
1343$+$451 & $ 12.130$ & $ 11.1\pm  2.7$ & $ 33.2$ & $ 18.5$ & $  1.0$ & $ 37.0$ \\ 
1345$+$125 & $  9.995$ & $ 0.93\pm 0.16$ & $ 0.24$ & $  4.0$ & $ 92.3$ & $165.9$ \\ 
1348$+$308 & $ 11.179$ & $ 15.3\pm  1.3$ & $  3.7$ & $ 33.4$ & $  7.1$ & $152.8$ \\ 
1402$+$044 & $ 11.632$ & $  9.2\pm  1.8$ & $ 10.6$ & $  9.3$ & $  5.4$ & $ 82.4$ \\ 
1406$-$076 & $ 12.057$ & $22.77\pm 0.76$ & $ 28.0$ & $ 23.3$ & $  2.0$ & $ 78.2$ \\ 
1413$+$135 & $ 11.704$ & $ 1.72\pm 0.11$ & $ 12.4$ & $  6.4$ & $  1.3$ & $ 15.8$ \\ 
1417$+$385 & $ 12.107$ & $ 15.4\pm  3.0$ & $ 31.5$ & $ 19.5$ & $  1.4$ & $ 52.2$ \\ 
1418$+$546 & $ 11.415$ & $ 0.93\pm 0.27$ & $  6.4$ & $  3.3$ & $  2.6$ & $ 16.9$ \\ 
1418$-$110 & $>11.017$ & \ldots & $>  2.6$ &  \ldots & \ldots & \ldots \\ 
1420$+$326 & $ 10.571$ & $ 19.7\pm  2.1$ & $ 0.92$ & $213.3$ & $  5.8$ & $174.7$ \\ 
1424$+$240 & $ 10.747$ & $ 2.83\pm 0.89$ & $  1.4$ & $  4.0$ & $ 32.5$ & $132.5$ \\ 
1435$+$638 & $ 11.286$ & $ 9.16\pm 0.30$ & $  4.7$ & $ 11.3$ & $  9.9$ & $125.6$ \\ 
1441$+$252 & $ 11.986$ & $ 8.72\pm 0.34$ & $ 23.8$ & $ 13.5$ & $  1.6$ & $ 40.3$ \\ 
1458$+$718 & $ 11.220$ & $ 6.89\pm 0.31$ & $  4.1$ & $  8.0$ & $ 12.3$ & $119.5$ \\ 
1502$+$036 & $ 11.314$ & \ldots & $  5.1$ &  \ldots & \ldots & \ldots \\ 
1502$+$106 & $ 12.423$ & $17.32\pm 0.96$ & $ 65.2$ & $ 34.9$ & $ 0.44$ & $ 29.8$ \\ 
1504$+$377 & $ 11.253$ & $ 4.17\pm 0.22$ & $  4.4$ & $  4.3$ & $ 13.1$ & $ 88.4$ \\ 
1504$-$166 & $ 11.633$ & $ 4.61\pm 0.20$ & $ 10.6$ & $  6.3$ & $  4.0$ & $ 47.4$ \\ 
1508$-$055 & $ 11.542$ & \ldots & $  8.6$ &  \ldots & \ldots & \ldots \\ 
1509$+$054 & $> 9.827$ & $0.285\pm0.024$ & $> 0.17$ &  \ldots & \ldots & \ldots \\ 
1510$-$089 & $ 11.951$ & $28.00\pm 0.61$ & $ 22.0$ & $ 28.8$ & $  2.5$ & $103.7$ \\ 
1514$+$004 & $>11.000$ & $ 0.45\pm 0.10$ & $>  2.5$ &  \ldots & \ldots & \ldots \\ 
1514$+$197 & $>11.793$\tablenotemark{a} & \ldots & $> 15.3$ &  \ldots & \ldots & \ldots \\ 
1514$-$241 & $ 11.305$ & $ 6.21\pm 0.26$ & $  5.0$ & $  6.5$ & $ 11.3$ & $103.6$ \\ 
1515$-$273 & $ 10.638$ & $ 0.73\pm 0.18$ & $  1.1$ & $ 1.25$ & $ 65.1$ & $104.0$ \\ 
1519$-$273 & $ 11.966$ & \ldots & $ 22.7$ &  \ldots & \ldots & \ldots \\ 
1520$+$319 & $ 11.146$ & $ 1.30\pm 0.41$ & $  3.4$ & $  2.1$ & $ 11.7$ & $ 44.2$ \\ 
1529$-$131 & $>11.146$\tablenotemark{a} & \ldots & $>  3.4$ &  \ldots & \ldots & \ldots \\ 
1532$+$016 & $ 11.270$ & $ 6.72\pm 0.46$ & $  4.6$ & $  7.3$ & $ 11.7$ & $112.3$ \\ 
1537$+$279 & $ 11.806$ & $  6.1\pm  1.3$ & $ 15.7$ & $  9.1$ & $  2.4$ & $ 42.3$ \\ 
1538$+$149 & $ 11.708$ & $ 8.73\pm 0.96$ & $ 12.5$ & $  9.4$ & $  4.3$ & $ 69.9$ \\ 
1541$+$050 & $ 11.025$ & $1.541\pm0.066$ & $  2.6$ & $ 1.95$ & $ 20.7$ & $ 66.9$ \\ 
1542$+$616 & $ 11.288$ & $ 1.20\pm 0.12$ & $  4.8$ & $  2.6$ & $  5.9$ & $ 29.3$ \\ 
1546$+$027 & $ 11.848$ & $12.73\pm 0.30$ & $ 17.3$ & $ 13.4$ & $  3.2$ & $ 72.7$ \\ 
1548$+$056 & $ 11.675$ & $ 11.6\pm  1.7$ & $ 11.6$ & $ 11.6$ & $  4.9$ & $ 89.8$ \\ 
1549$+$089 & $>10.863$\tablenotemark{a} & \ldots & $>  1.8$ &  \ldots & \ldots & \ldots \\ 
1550$+$582 & $ 10.826$ & \ldots & $  1.6$ &  \ldots & \ldots & \ldots \\ 
1551$+$130 & $ 11.802$ & $14.15\pm 0.82$ & $ 15.6$ & $ 14.3$ & $  3.7$ & $ 84.6$ \\ 
1553$+$113 & $ 10.768$ & \ldots & $  1.4$ &  \ldots & \ldots & \ldots \\ 
1557$+$565 & $>10.605$ & \ldots & $>  1.0$ &  \ldots & \ldots & \ldots \\ 
1602$+$576 & $>10.590$ & $  5.9\pm  1.2$ & $> 0.96$ &  \ldots & \ldots & \ldots \\ 
1603$+$573 & $ 11.563$ & $ 22.0\pm  2.8$ & $  9.0$ & $ 31.3$ & $  4.5$ & $135.5$ \\ 
1604$+$159 & $ 11.595$ & $ 2.09\pm 0.41$ & $  9.7$ & $  5.1$ & $  2.5$ & $ 24.6$ \\ 
1606$+$106 & $ 11.836$ & $17.97\pm 0.91$ & $ 16.9$ & $ 18.0$ & $  3.4$ & $ 93.7$ \\ 
1607$+$268 & $  9.762$ & \ldots & $ 0.14$ &  \ldots & \ldots & \ldots \\ 
1611$+$343 & $ 12.253$ & $ 31.1\pm  1.9$ & $ 44.0$ & $ 33.0$ & $  1.2$ & $ 70.4$ \\ 
1617$+$229 & $ 11.079$ & $ 4.16\pm 0.45$ & $  3.0$ & $  4.6$ & $ 18.4$ & $111.4$ \\ 
1622$-$253 & $ 11.918$ & \ldots & $ 20.3$ &  \ldots & \ldots & \ldots \\ 
1622$-$297 & $ 12.013$ & $ 12.0\pm  1.4$ & $ 25.3$ & $ 15.5$ & $  1.8$ & $ 50.8$ \\ 
1623$+$569 & $>10.394$\tablenotemark{a} & \ldots & $> 0.61$ &  \ldots & \ldots & \ldots \\ 
1633$+$382 & $ 12.464$ & $ 30.8\pm  2.0$ & $ 71.6$ & $ 42.4$ & $ 0.58$ & $ 46.6$ \\ 
1636$+$473 & $ 12.025$ & $ 9.70\pm 0.36$ & $ 26.1$ & $ 14.9$ & $  1.4$ & $ 40.8$ \\ 
1637$+$574 & $ 11.736$ & $11.15\pm 0.50$ & $ 13.4$ & $ 11.4$ & $  4.2$ & $ 79.8$ \\ 
1637$+$826 & $ 11.033$ & $0.147\pm0.007$ & $  2.7$ & $ 1.52$ & $  2.8$ & $  7.4$ \\ 
1638$+$118 & $ 10.674$ & $0.230\pm0.053$ & $  1.2$ & $1.034$ & $ 48.8$ & $ 61.0$ \\ 
1638$+$398 & $ 11.604$ & $ 16.6\pm  1.6$ & $  9.9$ & $ 18.9$ & $  5.1$ & $118.5$ \\ 
1641$+$399 & $ 12.288$ & $19.37\pm 0.52$ & $ 47.7$ & $ 27.8$ & $ 0.84$ & $ 44.2$ \\ 
1642$+$690 & $ 12.114$ & $14.54\pm 0.26$ & $ 32.0$ & $ 19.3$ & $  1.4$ & $ 48.9$ \\ 
1652$+$398 & $ 11.017$ & $ 0.89\pm 0.17$ & $  2.6$ & $ 1.63$ & $ 15.7$ & $ 43.8$ \\ 
1655$+$077 & $ 12.004$ & $ 14.8\pm  1.1$ & $ 24.8$ & $ 16.8$ & $  2.0$ & $ 61.6$ \\ 
1656$+$053 & $ 11.272$ & \ldots & $  4.6$ &  \ldots & \ldots & \ldots \\ 
1656$+$477 & $ 11.981$ & \ldots & $ 23.5$ &  \ldots & \ldots & \ldots \\ 
1656$+$482 & $ 12.100$ & $ 19.3\pm  2.2$ & $ 31.0$ & $ 21.5$ & $  1.7$ & $ 63.9$ \\ 
1700$+$685 & $ 11.531$ & $11.53\pm 0.55$ & $  8.4$ & $ 12.2$ & $  6.5$ & $108.4$ \\ 
1708$+$433 & $ 11.837$ & $  5.4\pm  1.7$ & $ 16.9$ & $  9.3$ & $  2.0$ & $ 35.3$ \\ 
1716$+$686 & $ 10.857$ & $17.95\pm 0.86$ & $  1.8$ & $ 92.1$ & $  6.3$ & $168.8$ \\ 
1717$+$178 & $ 11.152$ & $ 3.68\pm 0.32$ & $  3.5$ & $  3.8$ & $ 16.6$ & $ 95.1$ \\ 
1722$+$401 & $ 11.599$ & $ 33.1\pm  3.2$ & $  9.8$ & $ 61.1$ & $  3.2$ & $147.2$ \\ 
1725$+$044 & $ 11.656$ & $10.79\pm 0.18$ & $ 11.1$ & $ 10.8$ & $  5.1$ & $ 88.4$ \\ 
1725$+$123 & $>11.834$ & \ldots & $> 16.8$ &  \ldots & \ldots & \ldots \\ 
1726$+$455 & $ 12.025$ & $ 2.20\pm 0.31$ & $ 26.1$ & $ 13.2$ & $ 0.37$ & $  9.7$ \\ 
1727$+$502 & $ 10.831$ & $ 0.31\pm 0.10$ & $  1.7$ & $ 1.16$ & $ 18.3$ & $ 31.6$ \\ 
1730$-$130 & $ 12.290$ & $ 27.3\pm  1.0$ & $ 48.0$ & $ 31.8$ & $  1.0$ & $ 59.3$ \\ 
1732$+$389 & $ 11.757$ & $ 12.6\pm  1.8$ & $ 14.0$ & $ 12.7$ & $  4.1$ & $ 84.1$ \\ 
1738$+$476 & $>11.155$\tablenotemark{a} & \ldots & $>  3.5$ &  \ldots & \ldots & \ldots \\ 
1738$+$499 & $ 11.743$ & \ldots & $ 13.6$ &  \ldots & \ldots & \ldots \\ 
1741$+$196 & $ 10.727$ & $ 0.50\pm 0.16$ & $  1.3$ & $ 1.13$ & $ 45.8$ & $ 70.1$ \\ 
1741$-$038 & $ 11.947$ & \ldots & $ 21.8$ &  \ldots & \ldots & \ldots \\ 
1742$-$078 & $>11.288$\tablenotemark{a} & \ldots & $>  4.8$ &  \ldots & \ldots & \ldots \\ 
1749$+$096 & $ 12.619$ & $ 6.85\pm 0.72$ & $102.4$ & $ 51.4$ & $ 0.07$ & $  7.7$ \\ 
1749$+$701 & $ 11.566$ & $ 3.71\pm 0.41$ & $  9.1$ & $  5.3$ & $  4.5$ & $ 44.9$ \\ 
1751$+$288 & $ 11.911$ & $ 4.03\pm 0.37$ & $ 20.0$ & $ 10.4$ & $  1.1$ & $ 22.8$ \\ 
1754$+$155 & $ 11.986$ & \ldots & $ 23.8$ &  \ldots & \ldots & \ldots \\ 
1758$+$388 & $ 11.818$ & $ 2.11\pm 0.18$ & $ 16.2$ & $  8.3$ & $ 0.91$ & $ 14.9$ \\ 
1800$+$440 & $ 11.729$ & $ 16.8\pm  1.4$ & $ 13.2$ & $ 17.3$ & $  4.2$ & $103.9$ \\ 
1803$+$784 & $ 11.985$ & $ 9.13\pm 0.87$ & $ 23.8$ & $ 13.7$ & $  1.6$ & $ 42.1$ \\ 
1807$+$698 & $ 11.193$ & $0.085\pm0.009$ & $  3.8$ & $  2.1$ & $ 0.71$ & $  2.7$ \\ 
1811$+$062 & $>11.248$\tablenotemark{a} & \ldots & $>  4.4$ &  \ldots & \ldots & \ldots \\ 
1823$+$568 & $ 11.903$ & $ 21.9\pm  1.8$ & $ 19.7$ & $ 22.0$ & $  2.9$ & $ 96.1$ \\ 
1827$+$062 & $ 11.736$ & $ 16.2\pm  1.0$ & $ 13.4$ & $ 16.5$ & $  4.2$ & $100.8$ \\ 
1827$+$133 & $>10.816$\tablenotemark{a} & \ldots & $>  1.6$ &  \ldots & \ldots & \ldots \\ 
1828$+$487 & $ 12.083$ & $ 15.5\pm  1.2$ & $ 29.8$ & $ 19.0$ & $  1.6$ & $ 55.2$ \\ 
1833$+$326 & $ 10.885$ & $ 2.11\pm 0.19$ & $  1.9$ & $  2.4$ & $ 31.0$ & $103.3$ \\ 
1842$+$681 & $ 11.262$ & $ 31.4\pm  3.0$ & $  4.5$ & $111.9$ & $  3.6$ & $163.7$ \\ 
1845$+$797 & $ 11.053$ & $2.120\pm0.052$ & $  2.8$ & $  2.4$ & $ 20.7$ & $ 79.3$ \\ 
1846$+$322 & $ 11.559$ & $  4.3\pm  1.2$ & $  8.9$ & $  5.5$ & $  5.0$ & $ 51.6$ \\ 
1846$+$326 & $>11.785$\tablenotemark{a} & \ldots & $> 15.0$ &  \ldots & \ldots & \ldots \\ 
1849$+$670 & $ 12.292$ & $ 22.1\pm  1.2$ & $ 48.2$ & $ 29.2$ & $ 0.90$ & $ 49.3$ \\ 
1851$+$488 & $ 11.782$ & $  5.1\pm  1.3$ & $ 14.9$ & $  8.3$ & $  2.4$ & $ 37.9$ \\ 
1856$+$737 & $ 11.104$ & $  7.9\pm  1.6$ & $  3.1$ & $ 11.7$ & $ 12.5$ & $137.3$ \\ 
1901$+$319 & $ 11.431$ & $ 8.81\pm 0.18$ & $  6.6$ & $  9.2$ & $  8.3$ & $106.4$ \\ 
1902$+$556 & $>10.408$\tablenotemark{a} & \ldots & $> 0.63$ &  \ldots & \ldots & \ldots \\ 
1908$-$201 & $ 11.509$ & $  4.4\pm  1.2$ & $  7.9$ & $  5.2$ & $  6.1$ & $ 58.2$ \\ 
1914$-$194 & $ 10.817$ & $ 0.71\pm 0.20$ & $  1.6$ & $ 1.27$ & $ 34.0$ & $ 64.6$ \\ 
1920$-$211 & $ 11.751$ & $ 11.6\pm  1.2$ & $ 13.9$ & $ 11.8$ & $  4.1$ & $ 80.1$ \\ 
1921$-$293 & $ 11.963$ & $ 6.96\pm 0.92$ & $ 22.6$ & $ 12.4$ & $  1.4$ & $ 34.3$ \\ 
1923$+$123 & $>11.923$\tablenotemark{a} & \ldots & $> 20.6$ &  \ldots & \ldots & \ldots \\ 
1923$+$210 & $>11.569$\tablenotemark{a} & \ldots & $>  9.1$ &  \ldots & \ldots & \ldots \\ 
1926$+$611 & $>11.220$\tablenotemark{a} & \ldots & $>  4.1$ &  \ldots & \ldots & \ldots \\ 
1928$+$738 & $ 11.629$ & $  8.4\pm  1.3$ & $ 10.5$ & $  8.7$ & $  5.4$ & $ 77.9$ \\ 
1936$-$155 & $ 11.938$ & $ 5.38\pm 0.59$ & $ 21.3$ & $ 11.4$ & $  1.3$ & $ 28.4$ \\ 
1944$+$838 & $>10.954$\tablenotemark{a} & \ldots & $>  2.2$ &  \ldots & \ldots & \ldots \\ 
1951$-$115 & $ 11.977$ & $ 7.08\pm 0.67$ & $ 23.3$ & $ 12.8$ & $  1.4$ & $ 33.8$ \\ 
1954$+$513 & $ 11.790$ & $15.78\pm 0.95$ & $ 15.2$ & $ 15.8$ & $  3.8$ & $ 92.4$ \\ 
1957$+$405 & $ 10.480$ & $0.257\pm0.028$ & $ 0.74$ & $1.089$ & $126.5$ & $143.3$ \\ 
1958$-$179 & $ 11.916$ & \ldots & $ 20.3$ &  \ldots & \ldots & \ldots \\ 
1959$+$650 & $ 10.731$ & \ldots & $  1.3$ &  \ldots & \ldots & \ldots \\ 
2005$+$403 & $ 11.093$ & $ 9.76\pm 0.99$ & $  3.1$ & $ 17.3$ & $ 10.7$ & $145.6$ \\ 
2007$+$777 & $ 11.310$ & $0.243\pm0.065$ & $  5.0$ & $  2.6$ & $  1.1$ & $  5.8$ \\ 
2008$-$159 & $ 11.886$ & $ 5.30\pm 0.59$ & $ 18.9$ & $ 10.2$ & $  1.6$ & $ 31.4$ \\ 
2010$+$463 & $>10.146$\tablenotemark{a} & \ldots & $> 0.34$ &  \ldots & \ldots & \ldots \\ 
2012$-$017 & $>10.790$\tablenotemark{a} & \ldots & $>  1.5$ &  \ldots & \ldots & \ldots \\ 
2013$+$163 & $>11.663$\tablenotemark{a} & \ldots & $> 11.3$ &  \ldots & \ldots & \ldots \\ 
2013$+$370 & $ 11.792$ & $14.52\pm 0.28$ & $ 15.3$ & $ 14.6$ & $  3.8$ & $ 87.3$ \\ 
2013$-$092 & $>10.179$ & \ldots & $> 0.37$ &  \ldots & \ldots & \ldots \\ 
2021$+$317 & $ 10.757$ & $ 4.68\pm 0.28$ & $  1.4$ & $  8.8$ & $ 22.2$ & $147.8$ \\ 
2022$+$171 & $ 11.217$ & \ldots & $  4.1$ &  \ldots & \ldots & \ldots \\ 
2022$-$077 & $ 12.033$ & $19.26\pm 0.98$ & $ 26.6$ & $ 20.3$ & $  2.1$ & $ 71.9$ \\ 
2023$+$760 & $ 11.830$ & $  9.4\pm  2.0$ & $ 16.6$ & $ 11.0$ & $  3.0$ & $ 59.0$ \\ 
2027$-$065 & $ 10.897$ & $  9.0\pm  1.3$ & $  1.9$ & $ 22.1$ & $ 12.1$ & $155.9$ \\ 
2028$+$492 & $> 9.723$\tablenotemark{a} & \ldots & $> 0.13$ &  \ldots & \ldots & \ldots \\ 
2029$+$121 & $ 12.061$ & $ 11.4\pm  2.1$ & $ 28.3$ & $ 16.5$ & $  1.4$ & $ 44.1$ \\ 
2032$+$107 & $ 11.594$ & $0.285\pm0.062$ & $  9.7$ & $  4.9$ & $ 0.35$ & $  3.4$ \\ 
2037$+$511 & $ 12.090$ & $  6.6\pm  1.3$ & $ 30.3$ & $ 15.9$ & $ 0.79$ & $ 24.5$ \\ 
2043$+$749 & $ 10.790$ & $ 0.58\pm 0.16$ & $  1.5$ & $ 1.20$ & $ 35.3$ & $ 61.0$ \\ 
2047$+$039 & $>10.850$\tablenotemark{a} & \ldots & $>  1.7$ &  \ldots & \ldots & \ldots \\ 
2047$+$098 & $ 11.029$ & \ldots & $  2.6$ &  \ldots & \ldots & \ldots \\ 
2100$+$468 & $>10.884$\tablenotemark{a} & \ldots & $>  1.9$ &  \ldots & \ldots & \ldots \\ 
2113$+$293 & $ 11.672$ & $ 6.19\pm 0.73$ & $ 11.6$ & $  7.5$ & $  4.1$ & $ 56.6$ \\ 
2115$+$000 & $>11.834$ & \ldots & $> 16.8$ &  \ldots & \ldots & \ldots \\ 
2121$+$053 & $ 12.097$ & $ 35.1\pm  6.2$ & $ 30.8$ & $ 35.4$ & $  1.8$ & $ 97.5$ \\ 
2126$-$158 & $ 11.861$ & $ 3.96\pm 0.45$ & $ 17.9$ & $  9.4$ & $  1.4$ & $ 25.0$ \\ 
2128$+$048 & $  9.729$ & \ldots & $ 0.13$ &  \ldots & \ldots & \ldots \\ 
2128$-$123 & $ 10.913$ & $ 7.12\pm 0.31$ & $  2.0$ & $ 13.9$ & $ 14.8$ & $149.0$ \\ 
2131$-$021 & $ 11.763$ & $ 19.9\pm  2.6$ & $ 14.3$ & $ 21.1$ & $  3.8$ & $108.9$ \\ 
2134$+$004 & $ 11.629$ & $ 4.80\pm 0.28$ & $ 10.5$ & $  6.4$ & $  4.2$ & $ 49.6$ \\ 
2136$+$141 & $ 11.801$ & $ 4.20\pm 0.20$ & $ 15.5$ & $  8.4$ & $  1.9$ & $ 30.3$ \\ 
2141$+$175 & $ 11.334$ & $ 2.11\pm 0.30$ & $  5.3$ & $  3.2$ & $  7.6$ & $ 44.5$ \\ 
2144$+$092 & $ 11.711$ & \ldots & $ 12.6$ &  \ldots & \ldots & \ldots \\ 
2145$+$067 & $ 12.100$ & $ 3.06\pm 0.10$ & $ 31.0$ & $ 15.7$ & $ 0.36$ & $ 11.3$ \\ 
2150$+$173 & $ 11.228$ & $ 6.22\pm 0.54$ & $  4.2$ & $  6.9$ & $ 12.7$ & $113.4$ \\ 
2155$+$312 & $ 12.068$ & \ldots & $ 28.8$ &  \ldots & \ldots & \ldots \\ 
2155$-$152 & $ 11.769$ & $ 18.2\pm  1.9$ & $ 14.5$ & $ 18.7$ & $  3.9$ & $103.0$ \\ 
2157$+$102 & $>11.310$ & $ 4.76\pm 0.88$ & $>  5.0$ &  \ldots & \ldots & \ldots \\ 
2157$+$213 & $>10.659$ & \ldots & $>  1.1$ &  \ldots & \ldots & \ldots \\ 
2159$+$505 & $ 11.928$ & $ 9.15\pm 0.37$ & $ 20.9$ & $ 12.5$ & $  2.0$ & $ 47.4$ \\ 
2200$+$420 & $ 11.872$ & $10.00\pm 0.86$ & $ 18.3$ & $ 11.9$ & $  2.6$ & $ 57.4$ \\ 
2201$+$171 & $ 11.919$ & $ 18.6\pm  1.2$ & $ 20.4$ & $ 18.7$ & $  2.8$ & $ 84.7$ \\ 
2201$+$315 & $ 11.575$ & $ 8.67\pm 0.12$ & $  9.3$ & $  8.7$ & $  6.2$ & $ 86.6$ \\ 
2209$+$236 & $ 11.740$ & $ 1.35\pm 0.28$ & $ 13.5$ & $  6.9$ & $ 0.84$ & $ 11.5$ \\ 
2210$+$277 & $>10.307$ & \ldots & $> 0.50$ &  \ldots & \ldots & \ldots \\ 
2216$+$178 & $ 12.314$ & $ 3.76\pm 0.66$ & $ 50.7$ & $ 25.5$ & $ 0.17$ & $  8.5$ \\ 
2216$-$038 & $ 11.575$ & $ 6.75\pm 0.70$ & $  9.3$ & $  7.1$ & $  5.9$ & $ 72.7$ \\ 
2223$+$210 & $ 11.496$ & $ 26.3\pm  2.2$ & $  7.7$ & $ 48.7$ & $  4.0$ & $147.4$ \\ 
2223$-$052 & $ 12.303$ & $ 17.7\pm  3.1$ & $ 49.5$ & $ 27.9$ & $ 0.74$ & $ 39.5$ \\ 
2227$-$088 & $ 11.892$ & $ 11.0\pm  2.5$ & $ 19.2$ & $ 12.8$ & $  2.6$ & $ 59.9$ \\ 
2230$+$114 & $ 12.377$ & $ 20.0\pm  1.0$ & $ 58.6$ & $ 32.7$ & $ 0.60$ & $ 37.7$ \\ 
2233$-$148 & $>11.738$\tablenotemark{a} & \ldots & $> 13.5$ &  \ldots & \ldots & \ldots \\ 
2234$+$282 & $ 11.956$ & \ldots & $ 22.2$ &  \ldots & \ldots & \ldots \\ 
2241$+$406 & $ 11.563$ & $ 14.1\pm  2.9$ & $  9.0$ & $ 15.7$ & $  5.8$ & $115.2$ \\ 
2243$-$123 & $ 11.855$ & $ 4.94\pm 0.21$ & $ 17.6$ & $  9.5$ & $  1.7$ & $ 31.4$ \\ 
2247$-$283 & $ 11.652$ & $ 19.2\pm  1.6$ & $ 11.0$ & $ 22.2$ & $  4.5$ & $120.2$ \\ 
2251$+$158 & $ 12.265$ & $ 17.0\pm  1.1$ & $ 45.3$ & $ 25.8$ & $ 0.83$ & $ 41.2$ \\ 
2254$+$074 & $>11.393$ & $0.537\pm0.047$ & $>  6.1$ &  \ldots & \ldots & \ldots \\ 
2255$-$282 & $ 12.348$ & $ 4.10\pm 0.37$ & $ 54.9$ & $ 27.6$ & $ 0.16$ & $  8.5$ \\ 
2258$-$022 & $ 12.176$ & $ 15.4\pm  1.5$ & $ 36.9$ & $ 21.7$ & $  1.1$ & $ 45.3$ \\ 
2308$+$341 & $ 11.968$ & \ldots & $ 22.8$ &  \ldots & \ldots & \ldots \\ 
2318$+$049 & $ 11.364$ & $ 6.98\pm 0.70$ & $  5.7$ & $  7.2$ & $  9.9$ & $102.4$ \\ 
2319$+$317 & $ 11.465$ & $ 11.9\pm  1.1$ & $  7.2$ & $ 13.4$ & $  7.1$ & $117.8$ \\ 
2320$-$035 & $ 12.193$ & $ 30.6\pm  1.5$ & $ 38.4$ & $ 31.4$ & $  1.5$ & $ 77.2$ \\ 
2325$+$093 & $ 12.483$ & $ 5.35\pm 0.71$ & $ 74.8$ & $ 37.6$ & $ 0.11$ & $  8.2$ \\ 
2331$+$073 & $ 11.843$ & $ 7.90\pm 0.53$ & $ 17.1$ & $ 10.4$ & $  2.6$ & $ 49.7$ \\ 
2342$-$161 & $ 12.117$ & $  7.4\pm  1.2$ & $ 32.2$ & $ 17.0$ & $ 0.77$ & $ 25.8$ \\ 
2344$+$514 & $>10.791$ & $0.054\pm0.013$ & $>  1.5$ &  \ldots & \ldots & \ldots \\ 
2345$-$167 & $ 11.524$ & $11.46\pm 0.75$ & $  8.2$ & $ 12.2$ & $  6.6$ & $109.0$ \\ 
2351$+$456 & $ 11.371$ & $ 26.3\pm  2.2$ & $  5.8$ & $ 62.9$ & $  4.2$ & $155.3$ \\ 
2353$+$816 & $ 11.500$ & \ldots & $  7.8$ &  \ldots & \ldots & \ldots \\ 
2356$+$196 & $ 10.969$ & $ 1.57\pm 0.27$ & $  2.3$ & $ 1.90$ & $ 25.0$ & $ 76.1$ \\ 
\enddata
\tablenotetext{a}{Lower limit value ($z=0$) only on account of unknown source redshift.}
\tablecomments{
%The complete version of this table appears in the online journal.  
  Table of source properties deduced from the brightness temperature vs.\
  speed analysis. All 448 source are included in this table, but only 309
  sources have both measured apparent speeds and non-limit brightness temperatures,
  making them suitable for the full analysis as described in \autoref{s:betaT_analysis}. 
Columns are as follows: 
(1) Source name in B1950 coordinates; 
(2) Median peak Gaussian brightness temperature;
(3) Fastest apparent speed;
(4) Doppler factor assuming $T_\mathrm{b,int} = 10^{10.609}$\,K as found in 
\S{\ref{s:betaT_analysis}};
(5) Lorentz factor derived from $\delta$ and $\beta_\mathrm{max}$;
(6) Angle to the line of sight derived from $\delta$ and $\beta\mathrm{max}$;
(7) Angle to the line of sight in the co-moving jet frame;
}
\end{deluxetable} 

%\end{document}

